On generators and relations for $O_n^\circ(V)$ in higher-level Zhu algebras, Part II

We study circle relations in the higher-level Zhu algebra of a vertex operator algebra $V$. For regular vacuum words in homogeneous letters, we prove the termwise correction-residue conjecture of Part I: every correction in the one-sided iterate expansion belongs separately to the finite-length plus subspace. The first correction formed with the left truncated field vanishes identically. Multiplying the diagonal commutator kernel by a power of $1+x$ turns it into a Laurent polynomial. This proves the vanishing and writes every other correction as a finite combination of product residues with fewer $Y_L$ factors, coming from the word obtained by replacing one negative mode by a nonnegative one. These results hold at all levels $n\ge0$, without an auxiliary-degree hypothesis. For $n\ge1$ and a homogeneous ordered pair $(u,v)$, two explicit triangular families span the quadratic residue operators modulo the length-one and singular-iterate relations, giving $\dim\mathcal{Q}_n((u,v))\le n(n+1)$. The universal product-coefficient arrays have dimension exactly $n(n+1)$ and three natural bases; restriction to the regular mode square is an isomorphism. This proves operator spanning and gives invertible matrices for two complementary diagonal eliminations. For equal inputs, mode interchange reduces the families to their odd-indexed members, giving $\dim\mathcal{Q}_n((u,u))\le 2\lfloor (n+1)^2/4\rfloor$. The pairwise estimates give an explicit global quadratic bound for any finite homogeneous strong generating set. Heisenberg, Virasoro, and affine $\mathfrak{sl}_2$ examples illustrate equality and strict inequality in the operator bounds.

==> anc/README.txt <==
ANCILLARY FILES FOR O_n-V-Part-2V.64.tex (check scripts as in the 2V.53 package except the manuscript filename they record, plus the explicit-recurrences note and its checker)

(2V.53 changes to this directory: check_virasoro_current.py added; section
numbers in the retained-checks list corrected; the description of the retained
Virasoro check corrected. No 2V.52 script was changed except the manuscript
name recorded in the JSON metadata of check_quadratic.py.)

These finite exact-arithmetic computations support selected identities and
examples. The universal proofs in the paper do not depend on the scripts.

Run from this directory: python3 run_all.py
Requirements: Python 3.10 or newer; standard library only.
The driver returns 0 only when all four current checks and all nine retained
checks pass. The new scripts write their JSON results next to themselves.
Expect approximately one minute, depending on the computer.

PROVENANCE

The three scripts at this directory's top level were newly written for the
2V.52 simplification and its independent audit. They reconstruct the relevant
scalar expressions from definitions. They are not original historical
development scripts and do not claim that provenance.

The legacy-2V49 directory is an unchanged copy of the consolidated 2V.49
ancillary suite supplied in submission_check/part2/anc. Its original README,
version stamps, two shared helpers, nine checkers, and driver are preserved.
Those earlier scripts were available for this revision. Earlier historical
development scripts mentioned in prior discussions were not supplied and
are not represented as recovered here. If the author wishes to include
them, they should be obtained from their original source and documented
separately. These new checks are sufficient to reproduce the checks claimed
by the revised code-availability paragraph.

CURRENT CHECKS AND MANUSCRIPT CROSSWALK

check_correction_kernel.py
  Lemma 3.3: complete normalized G support, including grouped positive-mode
  tails and negative integral weights; Proposition 3.4 and Corollary 3.5(ii):
  fixed-index first correction coefficients (all zero); Lemma 3.9: level-zero
  product upper support.
  Passed comparisons: 560 + 26,880 + 168 = 27,608.
  Output: correction-check-results.json.

check_quadratic.py
  Lemmas 4.5 and 4.6: all-mode weight removal and full-array normalization;
  Proposition 4.8: paired seed minors and complete-array reconstruction;
  Lemma 4.13: scalar transposition and J squared on stable seed matrices.
  Passed comparisons: 3,270 + 2,464 + 1,536 + 48 + 4,752 + 48 = 12,118.
  Output: quadratic-check-results.json.

check_new_proofs.py
  A separately derived independent check of Lemma 3.3, Corollary 3.5(ii),
  Lemma 4.5, and Lemma 4.13. It checks the original truncated p definitions
  against the signed-endpoint Newton expression, both support endpoints,
  all-mode normalization, and scalar transposition.
  Passed comparisons: 1,476 + 540 + 768 + 324 = 3,108.
  Output: results.json.

check_virasoro_current.py (added in 2V.53)
  Section 5.3: reads the six displayed n=2 Virasoro eliminations
  (labels eq:n2-virasoro-stripA-1..3 and eq:n2-virasoro-stripC-1..3) from the
  manuscript source, compares them with E^{(2)} and F^{(2)} computed from the
  product coefficients at wt = 2, and verifies the two redundancy identities
  stated after them, after normal ordering of reversed products.

The three 2V.52 scripts pass 42,834 comparisons in total. None is an
automated proof of the original-letter induction (Lemma 3.7, Theorem 3.8); that
induction is an algebraic proof, separately read by the independent auditor.

RETAINED CONSOLIDATED CHECKS

legacy-2V49/check_binomial_convention.py: generalized binomial conventions.
legacy-2V49/check_phi_lemmas.py: defining Phi coefficients and support,
  retained divisibility identities, and old deleted tail identities.
legacy-2V49/check_commutator_vanishing.py: D=0 directly from its definitions.
legacy-2V49/check_product_recurrences.py: retained recurrence/Lambda formulas
  now in Appendix B, with their supporting identities.
legacy-2V49/check_formal_ranks.py: unchanged regular-square minors, seeds,
  and equal-input coefficient ranks in Section 4.
legacy-2V49/check_interchange_involution.py: the retained triangular J formula
  and equal-input reductions; Section 4.4.
legacy-2V49/check_strip_eliminations.py: Section 4.5 elimination matrices
  and inverse coefficients.
legacy-2V49/check_heisenberg_examples.py: Section 5.2 (unchanged since 2V.49).
legacy-2V49/check_virasoro_examples.py: Section 5.3 as it stood in 2V.49. The
  Virasoro section was rewritten in 2V.50-2V.51 (explicit omega-mode products
  instead of X_{a,b}, and the reduction from six to four eliminations). This
  retained script still checks a transcription of the 2V.49 displays and the
  leading-symbol matrices; the current displays and the redundancy identities
  are checked by check_virasoro_current.py.

Historical equation numbers in that suite identify its 2V.49 source, not
2V.52. Use stable label names where supplied. The separate revision bundle
contains 2V.51-to-2V.52-reference-map.csv for the audited baseline crosswalk;
it is not a 2V.49-to-2V.52 map. Deleted historical helper identities remain
checked as extra consistency checks, without being required in this paper.

2V.56 ADDITIONS

explicit-quadratic-recurrences.pdf (source: explicit-quadratic-recurrences.tex) records
the explicit quadratic recurrences and Lambda-triangularization formulas that formed
Appendices A-B of 2V.54, together with the support bound that was Lemma 4.2 there. Its
Theorem 4.1 assembles them into a direct, explicit proof that every product coefficient
array is a combination of the (A) u (B) seed arrays (a second proof of Lemma 4.6 of
Part II). References of the form II.x.y in that file are to Part II, version 2V.64.

check_recurrences_note.py checks that theorem: the anchor identity (II.4.18), the five
array-level steps of its proof (the k = n and k = 0 r-recurrences, the
Lambda-triangularization, the m-recursion, and the closed elimination of m < n), and
that every array lies in the span of the (A) u (B) arrays on a mode box, for
n = 1, 2, 3 and weights including negative values. Exact rational arithmetic.
Expected output: check_recurrences_note-results.txt.

LIMITS

Checks range over the finite parameters documented in each script and its
JSON result or historical README. They cannot establish universal identities,
arbitrary VOA independence, or membership of abstract relation spaces.
Formal coefficient rank is distinct from actual induced-operator rank.
The retained affine example is an algebraic example, not a supplied affine
computational checker. No external datasets, credentials, or network access
are used. Nothing is sent to another person by running these scripts.

2V.57 CHANGES
Section 3 was reorganized: correction pieces are indexed m_0,...,m_{N-2}
(m_0 is the old first-correction piece "c"), the contracted word is
displayed as (3.8), the shortening identity is Proposition 3.4, the
letter-tracking induction is Lemma 3.7, and the quadratic pair moved to
Remark 4.1 (Section 4 equations shift by +3). No checked formula changed.

2V.58 CHANGES
Exposition only (indexing of (2.14)-(2.15) by t = 0..N-2, references, the
statement of Theorem 1.2 for all word lengths). Numbering is unchanged
from 2V.57. No checked formula changed.

2V.59 CHANGES
Citations to Part I updated to version 1.69 (Lemma 4.12, Corollary 4.14,
Lemma 4.16). No checked formula changed.

2V.60 CHANGES
Exposition and numbering. Theorem 1.2 merged into Theorem 1.1; the unused
formulas p_{j,u}, Q_{i,r,u} and the display of Part I (4.10) removed from
Section 2; Convention 2.3 folded into (2.8); the two-iterate lemma moved to
Section 4 (now Lemma 4.2, equation (4.6)); Definition 4.4 (lambda) removed.
Several Section 2 and Section 4 numbers shift (see the 2V.60 changes
note); the crosswalk above is unchanged (Lemma 3.3, Proposition 3.4, Corollary 3.5,
Lemma 3.9, Lemma 4.5, Proposition 4.8, Lemma 4.13 keep their numbers).
The explicit-recurrences note now cites version 2V.60 numbers. No checked
formula changed.

2V.61 CHANGES
Section 5 reorganized: 5.1 is a procedure for a general strong generating
set (with the n = 2 elimination matrices), followed by the Heisenberg (5.2),
Virasoro (5.3) and affine sl2 (5.4) examples. The Heisenberg and Virasoro
independence proofs moved to Appendix A; the Heisenberg computation is now
written with the modes h_{-j} instead of the variables x_j (same
polynomials). The Virasoro elimination displays and redundancy identities
read by check_virasoro_current.py are unchanged. The Section 4 preview of
the strip-A closed form was removed (it is proved in Part III). No checked
formula changed.

2V.62 CHANGES
Appendix A removed: the Heisenberg reduction formulas and the 4x4
determinant now appear in Section 5.2 before the dimension statement, and
the Virasoro leading-symbol argument is a paragraph of Section 5.3. No
checked formula changed.


2V.63 CHANGES
Bibliography: Part I is cited as arXiv:2610.19501. Wording and punctuation
fixes only; no theorem, equation or label number changed, so all II.x.y
references (including those in the explicit-recurrences note) are the same
as in 2V.60-2V.62. New check_examples_current.py recomputes, from the
definitions, the Heisenberg polynomials (5.8)-(5.13) and the 4x4 matrix and
determinant (5.14) of Section 5.2, and the Virasoro leading-symbol matrices
(n = 1, and (5.19) at n = 2) of Section 5.3; it is run by run_all.py.

2V.64 CHANGES
Exposition pass. Two displays inside the proof of Lemma 2.7 and the
displays (4.10)-(4.13) of 2V.63 (alternative forms of the product
coefficient, inside Proposition 4.3) were removed, so (2.27) becomes
(2.25) and the Section 4 equations from (4.14) on shift down by 4: the
families (A), (B), (C) and the seeds are now (II.4.12)-(II.4.15), the
weight-free entry is (II.4.18) (the anchor of check_recurrences_note.py),
and the parity reduction is (4.33). No theorem, lemma or proposition number
changed, and no checked formula changed.


==> anc/check_correction_kernel.py <==
#!/usr/bin/env python3
"""New exact audit checks; this is not a historical ancillary script."""
from fractions import Fraction
from functools import lru_cache
from math import factorial
from pathlib import Path
import json


@lru_cache(None)
def choose(a, k):
    if k < 0:
        return Fraction(0)
    ans = Fraction(1)
    for j in range(k):
        ans *= Fraction(a-j, j+1)
    return ans


@lru_cache(None)
def p_coefficient(n, weight, j, r, power):
    """Differentiate the defining truncated p series directly."""
    base_power = power+r-1
    return choose(base_power, r-1)*sum(
        (choose(weight+n, ell)*choose(-weight-n, base_power+j+1-ell)
         for ell in range(2*n+j+2)), Fraction(0))


@lru_cache(None)
def f_coefficient(n, weight, r, i, power):
    """Full diagonal kernel, with each positive-mode subtraction grouped."""
    ans = Fraction(0)
    for j in range(-2*n-1, 0):
        ans += choose(j, i)*p_coefficient(n, weight, j, r, power-j+i)
    # The grouped positive tail starts at degree 2n+2-r-i+j.
    for j in range(max(-1, power-(2*n+2-r-i))+1):
        t = power-j+i
        term = p_coefficient(n, weight, j, r, t)
        if t == -j-r:
            term -= choose(-j-1, r-1)
        ans += choose(j, i)*term
    return ans


@lru_cache(None)
def g_coefficient(n, weight, r, i, power):
    return sum((choose(r+i, h)*f_coefficient(n, weight, r, i, power-h)
                for h in range(r+i+1)), Fraction(0))


def phi(n, weight, j, r):
    """Finite defining numerator; no support theorem is assumed."""
    out = {}
    for s in range(r):
        for ell in range(2*n+j+2):
            c = choose(-weight-n, r-1-s)*choose(weight+n, ell)*choose(ell-j-1, s)
            for h in range(s+1):
                d = ell-j-1-s+h
                out[d] = out.get(d, Fraction(0))+c*choose(s, h)
    return {d:c for d,c in out.items() if c}


def main():
    counts = {"complete_G_support": 0, "first_correction_scalar": 0,
              "level_zero_product_upper_support": 0}
    for n in range(4):
        for weight in (-5, -2, -1, 0, 1, 2, 5):
            for r in range(1, 5):
                for i in range(5):
                    low = -r-i
                    gs = {d:g_coefficient(n, weight, r, i, d)
                          for d in range(low-2, 13)}
                    assert all(not c for d,c in gs.items() if d < low or d > 0), (n,weight,r,i,gs)
                    counts["complete_G_support"] += 1
                    for q_weight in (-3, 0, 2):
                        for a in (-2*n-1, -1, 0, 3):
                            ph = phi(n, q_weight, a, 1)
                            for m,k in ((0,0), (1,0), (1,1), (3,2)):
                                target = m+2*n+1
                                value = sum((c*choose(k,h)*g_coefficient(n,weight,r,i,target-d-h)
                                             for d,c in ph.items() for h in range(k+1)), Fraction(0))
                                assert value == 0, (n,weight,r,i,q_weight,a,m,k,value)
                                counts["first_correction_scalar"] += 1
    assert g_coefficient(1,1,1,0,-1) == 3
    assert g_coefficient(1,1,1,0,0) == 1
    for weight in (-5,-2,-1,0,1,2,5):
        for j in (-1,0,1,5):
            for r in range(1,7):
                assert all(d<=0 for d in phi(0,weight,j,r))
                counts["level_zero_product_upper_support"] += 1
    output = {"status":"passed", "cases":counts,
              "total":sum(counts.values()),
              "limitations":"Finite exact checks support the separate universal algebraic proofs; the positive kernel tails were kept grouped."}
    Path(__file__).with_name('correction-check-results.json').write_text(json.dumps(output,indent=2)+'\n')
    print(json.dumps(output,indent=2))


if __name__ == '__main__':
    main()


==> anc/check_examples_current.py <==
"""Part II 2V.64 ancillary check: Section 5 examples (Heisenberg (5.8)-(5.14), Virasoro n=1 matrix and (5.19)).
Recomputes each displayed polynomial and matrix from the definitions; exact arithmetic, standard library only."""
from fractions import Fraction as Fr
from math import comb
from itertools import product

def binom(a,k):
    if k<0: return 0
    r=Fr(1)
    for i in range(k): r=r*(a-i)/(i+1)
    return r

# polynomials: dict {tuple(sorted vars): coeff}; linear forms: dict {var: coeff}
def reduce_var(j, top, lin_rel):
    """express variable j (index>top) via relations; lin_rel(M) gives (lead, {var:coef}) """
    memo={}
    def red(j):
        if j<=top: return {j:Fr(1)}
        if j in memo: return memo[j]
        lead,rest=lin_rel(j)
        out={}
        for v,c in rest.items():
            for w,d in red(v).items(): out[w]=out.get(w,0)-c*d
        memo[j]={w:c for w,c in out.items() if c}
        return memo[j]
    return red(j)

def mul(l1,l2):
    out={}
    for a,c in l1.items():
        for b,d in l2.items():
            k=tuple(sorted((a,b))); out[k]=out.get(k,0)+c*d
    return {k:v for k,v in out.items() if v}

def quad_symbol(n,m,k,lin):
    """sum_i C(n+k+2,i) sum_{a+b=m+2n+1-i} x_{a+off} x_{b+off}, reduced"""
    tot={}
    for i in range(n+k+3):
        c=comb(n+k+2,i); S=m+2*n+1-i
        for a in range(S+1):
            b=S-a
            for kk,v in mul(lin(a),lin(b)).items(): tot[kk]=tot.get(kk,0)+c*v
    return {kk:v for kk,v in tot.items() if v}

def det(M):
    M=[[Fr(x) for x in r] for r in M]; n=len(M); d=Fr(1)
    for c in range(n):
        p=next((r for r in range(c,n) if M[r][c]!=0),None)
        if p is None: return 0
        if p!=c: M[c],M[p]=M[p],M[c]; d=-d
        d*=M[c][c]
        for r in range(c+1,n):
            f=M[r][c]/M[c][c]
            for cc in range(c,n): M[r][cc]-=f*M[c][cc]
    return d

fails=0
def check(name,got,want):
    global fails
    ok = got==want
    if not ok: fails+=1
    print(('PASS ' if ok else 'FAIL ')+name+('' if ok else f'  got {got} want {want}'))

# ---------- Heisenberg: variable j means h_{-j}; quotient keeps j<=2n+1
def heis(n):
    top=2*n+1
    def rel(j):  # h_{-(M+2n+2)} + sum_{i>=1} C(n+1,i) h_{-(M+2n+2-i)} = 0, j=M+2n+2
        return j,{j-i:Fr(comb(n+1,i)) for i in range(1,n+2)}
    red=lambda j: reduce_var(j,top,rel)
    lin=lambda a: red(a+1)   # h_{-a-1}
    return lin
def poly(*factors):
    out={():Fr(1)}
    for f in factors:
        new={}
        for k1,c in out.items():
            for v,d in f.items():
                k=tuple(sorted(k1+(v,))); new[k]=new.get(k,0)+c*d
        out={k:v for k,v in new.items() if v}
    return out
def scale(p,s): return {k:v*s for k,v in p.items()}
H=lambda **kw: {int(k[1:]):Fr(v) for k,v in kw.items()}
l1=heis(1)
check('(5.8)  n=1 R_{1,0}', quad_symbol(1,1,0,l1), poly(H(h3=1,h2=1),H(h3=1,h2=1)))
check('(5.9)  n=1 R_{1,1}', quad_symbol(1,1,1,l1), poly(H(h3=1,h2=2,h1=1),H(h3=1,h2=2,h1=1)))
l2=heis(2)
P=[quad_symbol(2,2,0,l2),quad_symbol(2,3,0,l2),quad_symbol(2,2,2,l2),quad_symbol(2,3,2,l2)]
check('(5.10) n=2 R_{2,0}', P[0], scale(poly(H(h4=1,h3=1),H(h5=1,h4=2,h3=1)),2))
check('(5.11) n=2 R_{3,0}', P[1], poly(H(h5=1,h3=-1),H(h5=1,h4=2,h3=1)))
check('(5.12) n=2 R_{2,2}', P[2], scale(poly(H(h5=1,h4=3,h3=3,h2=1),H(h4=1,h3=3,h2=3,h1=1)),2))
check('(5.13) n=2 R_{3,2}', P[3], poly(H(h5=1,h4=3,h3=3,h2=1),H(h5=1,h4=3,h3=3,h2=1)))
cols=[(1,2),(2,2),(3,3),(3,4)]
M=[[p.get(c,0) for c in cols] for p in P]
check('(5.14) matrix', M, [[0,0,2,6],[0,0,-1,-2],[2,6,18,24],[0,1,9,18]])
check('(5.14) det', det(M), 4)
# n=1 independence: h_{-1} occurs only in the second
check('n=1 Heisenberg: only R_{1,1} has h_{-1}', (any(1 in k for k in quad_symbol(1,1,0,l1)), any(1 in k for k in quad_symbol(1,1,1,l1))), (False,True))

# ---------- Virasoro leading symbols: x_j = sigma(L(-j)1), j>=2; omega_{-a-1}1 -> x_{a+2}
def vir(n):
    top=2*n+2
    def rel(j):  # sum_i C(n+2,i) x_{M+2n+3-i}, j=M+2n+3
        return j,{j-i:Fr(comb(n+2,i)) for i in range(1,n+3)}
    red=lambda j: reduce_var(j,top,rel)
    return lambda a: red(a+2)
def vquad(n,m,k):
    # (omega_{-1}omega)R^n_{m,k} 1, quadratic symbol: sum_i C(n+k+4,i) sum over omega_r omega_t 1, r,t<=-1, r+t=s-1,
    # s=i-m-2n-2 ; omega_{-a-1} with a>=0: a+b = -(s-1)-2 = m+2n+1-i
    lin=vir(n); tot={}
    for i in range(n+k+5):
        c=comb(n+k+4,i); S=m+2*n+1-i
        for a in range(max(S+1,0)):
            for kk,v in mul(lin(a),lin(S-a)).items(): tot[kk]=tot.get(kk,0)+c*v
    return {kk:v for kk,v in tot.items() if v}
V1=[vquad(1,1,0),vquad(1,1,1)]
M1=[[p.get(c,0) for c in [(2,2),(2,3)]] for p in V1]
check('Virasoro n=1 matrix', M1, [[1,4],[9,18]]); check('Virasoro n=1 det', det(M1), -18)
V2=[vquad(2,2,0),vquad(2,3,0),vquad(2,2,2),vquad(2,3,2)]
M2=[[p.get(c,0) for c in [(4,5),(5,5),(5,6),(6,6)]] for p in V2]
check('(5.19) matrix', M2, [[18,6,2,0],[0,3,4,1],[44,8,2,0],[48,16,8,1]]); check('(5.19) det', det(M2), 4)
print('FAILURES:',fails)
import sys
sys.exit(1 if fails else 0)


==> anc/check_new_proofs.py <==
"""Independent exact checks of new Part II proofs, derived from scalar definitions.

Only the standard library is needed. This is an audit reconstruction, not an
original ancillary script. Formal proofs remain the justification of universality.
"""
from fractions import Fraction as F
from functools import lru_cache
from math import factorial
from pathlib import Path
import json

@lru_cache(None)
def B(a, k):
    if k < 0:
        return F(0)
    ans = F(1)
    for j in range(k):
        ans *= F(a-j, j+1)
    return ans

@lru_cache(None)
def pcoeff(n, wt, j, r, d):
    """Coefficient from the original truncated p-series, then differentiation."""
    A = wt+n
    return B(d+r-1, r-1)*sum(
        (B(A, ell)*B(-A, d+r+j-ell)
         for ell in range(2*n+j+2)), F(0))

def Fcoeff(n, wt, r, i, d):
    # p-tail starts at degree 2n+2-r. Keep each subtraction grouped.
    ans = sum((B(j, i)*pcoeff(n, wt, j, r, d-j+i)
               for j in range(-2*n-1, 0)), F(0))
    for j in range(max(0, d-2*n-2+r+i+1)):
        val = pcoeff(n, wt, j, r, d-j+i)
        if d == -r-i:
            val -= B(-j-1, r-1)
        ans += B(j, i)*val
    return ans

def G_direct(n, wt, r, i, d):
    return sum((B(r+i, h)*Fcoeff(n, wt, r, i, d-h)
                for h in range(r+i+1)), F(0))

def endpoint(n, i, s, ell):
    lower = ell-2*n-1
    if lower <= 0:
        return sum((B(j,i)*B(ell-j-1,s) for j in range(lower,0)), F(0))
    return -sum((B(j,i)*B(ell-j-1,s) for j in range(0,lower)), F(0))

def G_finite(n, wt, r, i, d):
    """Newton expansion of the signed endpoint polynomial in the manuscript."""
    A = wt+n
    ans = F(0)
    for s in range(r):
        for q in range(i+s+2):
            cq = sum(((-1)**(q-j)*B(q,j)*endpoint(n,i,s,j)
                      for j in range(q+1)), F(0))
            exponent = i+1+s-q
            ans += B(-A,r-1-s)*cq*B(A,q)*B(exponent,d+exponent)
    return ans

@lru_cache(None)
def phi(n, wt, j, r):
    # Direct finite numerator definition, independent of the p coefficient code.
    A = wt+n
    out = {}
    for s in range(r):
        for ell in range(2*n+j+2):
            for h in range(s+1):
                exp = ell-j-1-s+h
                out[exp] = out.get(exp,F(0))+B(-A,r-1-s)*B(A,ell)*B(ell-j-1,s)*B(s,h)
    return {d:c for d,c in out.items() if c}

@lru_cache(None)
def C(n,wu,wv,m,k,r,a,b):
    return sum((ca*cb*B(k-n,m+2*n+1-da-db)
                for da,ca in phi(n,wv,a,1).items()
                for db,cb in phi(n,wu,b,r).items()),F(0))

def norm(n,wu,wv,m,k,s,p,q):
    ans = F(0)
    for r in range(1,s+2):
        for alpha in range(p+1):
            for beta in range(q+1):
                ans += B(wu+n,s+1-r)*B(-wv-n,p-alpha)*B(-wu-n,q-beta)*C(n,wu,wv,m,k,r,-2*n-1+alpha,-2*n-1+beta)
    return ans

def jswap(n,wu,m,k,r,a,b):
    rhs = F(0)
    for s in range(1,r+1):
        for h in range(r-s+1):
            inner = sum(((-1)**j*B(2*wu+r-1+n+k,j)*B(m+2*n+r-s+1-j,r-s-j)*B(r-s-j,h)
                         for j in range(r-s-h+1)),F(0))
            rhs += (-1)**(s-1)*inner*C(n,wu,wu,m+h,k,s,a,b)
    return rhs

def main():
    counts = {"complete_kernel_coefficients":0, "all_mode_normalization":0, "J_transpose":0, "fixed_i_c_zero":0}
    for n in (0,1,2):
        for wt in (-5,-1,0,2):
            for r in (1,2,4):
                for i in (0,1,3):
                    for d in range(-r-i-1,9):
                        actual = G_direct(n,wt,r,i,d)
                        finite = G_finite(n,wt,r,i,d)
                        assert actual == finite,("kernel",n,wt,r,i,d,actual,finite)
                        if d < -r-i or d > 0:
                            assert actual == 0,("support",n,wt,r,i,d,actual)
                        counts["complete_kernel_coefficients"] += 1
    for n in (1,2,3):
        for wu,wv in ((-4,2),(0,-3),(1,1)):
            for m,k in ((0,0),(n,0),(n,n)):
                for s in (0,n-1,n,n+1):
                    for p,q in ((0,0),(n,0),(1,n+1),(2*n+2,1),(1,2*n+3)):
                        got = norm(n,wu,wv,m,k,s,p,q)
                        want = B(2*n-q,s)*B(k-n+s,m+p+q+s-2*n+1)
                        assert got == want,("norm",n,wu,wv,m,k,s,p,q,got,want)
                        counts["all_mode_normalization"] += 1
    for n in (0,1,2,3):
        for wt in (-4,0,1,3):
            for m,k in ((0,0),(n+1,0),(n,n)):
                for r in (1,2,3,5):
                    for a,b in ((-2*n-1,-1),(0,1),(2,-2*n-1),(3,4)):
                        got = jswap(n,wt,m,k,r,a,b)
                        want = C(n,wt,wt,m,k,r,b,a)
                        assert got == want,("J",n,wt,m,k,r,a,b,got,want)
                        counts["J_transpose"] += 1
    for n in (0,1,2):
        for wt,qwt in ((-4,-2),(0,1),(2,-3)):
            for r,i in ((1,0),(2,3),(4,1)):
                gd = {d:G_direct(n,wt,r,i,d) for d in range(-r-i,1)}
                for m,k in ((0,0),(n,0),(n+2,n)):
                    for a in (-2*n-1,-1,0,3):
                        coeff = sum((gc*pc*B(k,m+2*n+1-gdexp-pdexp)
                                     for gdexp,gc in gd.items()
                                     for pdexp,pc in phi(n,qwt,a,1).items()),F(0))
                        assert coeff == 0,("c0",n,wt,qwt,r,i,m,k,a,coeff)
                        counts["fixed_i_c_zero"] += 1
    result = {"status":"passed", "counts":counts, "total":sum(counts.values()),
              "method":"Exact Fraction arithmetic from scalar p definitions, finite Phi definitions, grouped positive-mode tails, and signed-endpoint Newton expansion."}
    path = Path(__file__).with_name("results.json")
    path.write_text(json.dumps(result,indent=2)+"\n")
    print(json.dumps(result,indent=2))

if __name__ == "__main__":
    main()


==> anc/check_quadratic.py <==
"""Exact checks from the defining Phi formula; no manuscript build needed.

The finite tests supplement, rather than replace, the algebraic proofs.
"""
from fractions import Fraction
from functools import lru_cache
from pathlib import Path
from hashlib import sha256
import json

OUT = Path(__file__).resolve().parent

@lru_cache(None)
def choose(top, bottom):
    if bottom < 0:
        return Fraction(0)
    result = Fraction(1)
    for j in range(bottom):
        result *= Fraction(top-j, j+1)
    return result

@lru_cache(None)
def numerator(n, weight, mode, order):
    coefficients = {}
    # Definition eq:Phi-jru, expanded without using row normalization.
    for h in range(order):
        for ell in range(2*n+mode+2):
            coefficient = (choose(-weight-n, order-1-h)
                           * choose(weight+n, ell)
                           * choose(ell-mode-1, h))
            if coefficient:
                for j in range(h+1):
                    exponent = ell-mode-1-h+j
                    coefficients[exponent] = (
                        coefficients.get(exponent, Fraction(0))
                        + coefficient*choose(h,j))
    return {d:c for d,c in coefficients.items() if c}

@lru_cache(None)
def coefficient(n, wu, wv, m, k, r, a, b):
    return sum(ca*cb*choose(k-n,m+2*n+1-da-db)
               for da,ca in numerator(n,wv,a,1).items()
               for db,cb in numerator(n,wu,b,r).items())

def solve(matrix, vector):
    rows = [[Fraction(c) for c in row]+[Fraction(v)]
            for row,v in zip(matrix,vector)]
    size = len(rows)
    for column in range(size):
        pivot = next(i for i in range(column,size) if rows[i][column])
        rows[column],rows[pivot] = rows[pivot],rows[column]
        diagonal = rows[column][column]
        rows[column] = [c/diagonal for c in rows[column]]
        for i in range(size):
            if i != column and rows[i][column]:
                factor = rows[i][column]
                rows[i] = [c-factor*d for c,d in zip(rows[i],rows[column])]
    return [row[-1] for row in rows]

def normalized_phi(n,weight,q,r):
    result = {}
    for beta in range(q+1):
        factor = choose(-weight-n,q-beta)
        for degree,value in numerator(n,weight,-2*n-1+beta,r).items():
            result[degree] = result.get(degree,Fraction(0))+factor*value
    return {d:c for d,c in result.items() if c}

def expected_phi(n,weight,q,r):
    result = {}
    for h in range(r):
        value = choose(-weight-n,r-1-h)*choose(2*n-q,h)
        for j in range(h+1):
            degree = 2*n-q-h+j
            result[degree] = result.get(degree,Fraction(0))+value*choose(h,j)
    return {d:c for d,c in result.items() if c}

counts = {'one_factor_full_row_convolution':0,
          'full_array_weight_removal':0,
          'full_array_seed_reconstruction':0,
          'three_seed_minors':0,
          'J_transposition':0,
          'J_squared_seed_matrix':0}

for n in range(1,6):
    for weight in (-7,-3,0,1,2,5):
        for q in range(2*n+9):
            for r in range(1,n+5):
                actual = normalized_phi(n,weight,q,r)
                expected = expected_phi(n,weight,q,r)
                assert actual == expected, ('one factor',n,weight,q,r,actual,expected)
                counts['one_factor_full_row_convolution'] += 1
print('One-factor full-row convolutions passed.',flush=True)

for n in range(1,5):
    for wu,wv in ((1,2),(-7,0),(2,-5),(-3,-4)):
        for p,q in ((0,0),(n-1,0),(n,n),(2*n+1,0),(0,2*n+5),
                    (2*n+2,2*n+3),(3,3*n+4)):
            for m,k in ((0,0),(n,0),(n,n),(2*n+3,n+1)):
                for s in range(n+3):
                    lhs = sum(choose(wu+n,s+1-r)
                              *choose(-wv-n,p-alpha)*choose(-wu-n,q-beta)
                              *coefficient(n,wu,wv,m,k,r,-2*n-1+alpha,-2*n-1+beta)
                              for r in range(1,s+2)
                              for alpha in range(p+1)
                              for beta in range(q+1))
                    rhs = choose(2*n-q,s)*choose(k-n+s,m+p+q+s-2*n+1)
                    assert lhs == rhs, ('full normalization',n,wu,wv,p,q,m,k,s,lhs,rhs)
                    counts['full_array_weight_removal'] += 1
print('Full-array weight removal passed.',flush=True)

for n in range(1,5):
    for wu,wv in ((1,2),(-7,0),(2,-5),(-3,-4)):
        rows = [(p,q) for p in range(n) for q in range(2*n-2*p)]
        families = {
            'A':[(n+i,0,r) for i in range(n) for r in range(1,n-i+1)],
            'B':[(n+i,n,r) for i in range(n) for r in range(1,n-i+1)],
            'C':[(i,0,r) for i in range(n) for r in range(1,n-i+1)],
        }
        for first,second in (('A','B'),('C','B'),('A','C')):
            seeds = families[first]+families[second]
            matrix = [[coefficient(n,wu,wv,m,k,r,-2*n-1+p,-2*n-1+q)
                       for m,k,r in seeds] for p,q in rows]
            # Solving four targets verifies invertibility as well as extension
            # to modes outside the original finite regular square.
            for m,k,r in ((0,0,n+3),(n+2,1,n+1),(3*n+2,n+2,2),
                          (2*n+1,n,n+4)):
                vector = [coefficient(n,wu,wv,m,k,r,-2*n-1+p,-2*n-1+q)
                          for p,q in rows]
                reduction = solve(matrix,vector)
                for a,b in ((-2*n-1,-2*n-1),(-1,-1),(0,-1),(2,-2*n-1),
                            (-1,3),(2,4),(6,5),(2*n+4,3*n+2)):
                    actual = coefficient(n,wu,wv,m,k,r,a,b)
                    expected = sum(c*coefficient(n,wu,wv,M,K,R,a,b)
                                   for c,(M,K,R) in zip(reduction,seeds))
                    assert actual == expected, ('seed extension',n,wu,wv,first,second,m,k,r,a,b)
                    counts['full_array_seed_reconstruction'] += 1
            counts['three_seed_minors'] += 1
print('All three seed unions reconstructed positive-mode entries.',flush=True)

def J_entry(n,w,m,k,r,s,h):
    return (-1)**(s-1)*sum((-1)**j*choose(2*w+r-1+n+k,j)
                           *choose(m+2*n+r-s+1-j,r-s-j)
                           *choose(r-s-j,h)
                           for j in range(r-s-h+1))

for n in range(1,5):
    for w in (-7,-3,0,1,2,5):
        for m in (0,n,2*n+3):
            for k in sorted(set((0,m,min(n,m)))):
                for r in range(1,n+4):
                    for a,b in ((-2*n-1,-2*n),(-1,-2*n-1),(0,-1),
                                (3,-1),(2,4),(5,7)):
                        actual = coefficient(n,w,w,m,k,r,b,a)
                        expected = sum(J_entry(n,w,m,k,r,s,h)
                                       *coefficient(n,w,w,m+h,k,s,a,b)
                                       for s in range(1,r+1) for h in range(r-s+1))
                        assert actual == expected, ('J transpose',n,w,m,k,r,a,b,actual,expected)
                        counts['J_transposition'] += 1
        for k in (0,n):
            seeds = [(m,r) for m in range(n,2*n) for r in range(1,2*n-m+1)]
            size = len(seeds)
            matrix = []
            for m,r in seeds:
                row = [Fraction(0) for _ in seeds]
                for s in range(1,r+1):
                    for h in range(r-s+1):
                        row[seeds.index((m+h,s))] += J_entry(n,w,m,k,r,s,h)
                matrix.append(row)
            for i in range(size):
                for j in range(size):
                    assert sum(matrix[i][h]*matrix[h][j] for h in range(size)) == (i==j)
            counts['J_squared_seed_matrix'] += 1
print('Scalar transposition and seed-matrix involution passed.',flush=True)

result = {'status':'passed','counts':counts,
          'manuscript':'O_n-V-Part-2V.64.tex',
          'method':'Exact Fraction arithmetic applied to the defining finite Phi sum; checks supplement universal algebraic proofs.'}
(OUT/'quadratic-check-results.json').write_text(json.dumps(result,indent=2)+'\n')
print(json.dumps(counts),flush=True)


==> anc/check_recurrences_note-results.txt <==
Recurrence-note Theorem 4.1 checks passed: 4360 cases (anchor: Lemma II.4.5 identity (II.4.19))


==> anc/check_recurrences_note.py <==
#!/usr/bin/env python3
"""Exact checks of explicit-quadratic-recurrences.pdf (ancillary to Part II 2V.64), Theorem 4.1:
spanning of the full product coefficient arrays by the explicit recurrences.

C2(n,wu,wv,m,k,r,a,b) is Part II's C^{(n)}_{m,k}(r;a,b) of (II.4.9): the coefficient of v_a u_b,
computed as [x^{m+2n+1}](1+x)^{k-n} Phi_{a,1,v} Phi_{b,r,u} (Definition II.2.5).
Script trust: it first reproduces the weight-free entry (II.4.18) of Lemma II.4.5 (anchor identity).
Run: python3 check_recurrences_note.py   (standard library only)
"""
from collections import defaultdict
from fractions import Fraction
from functools import lru_cache
from math import comb

def bn(a, b):
    if b < 0: return 0
    return comb(a, b) if a >= b >= 0 else (0 if a >= 0 else (-1)**b * comb(b-a-1, b))

@lru_cache(None)
def simplex(N, d):
    if d < 0: return ()
    if N == 0: return ((),)
    return tuple((j,)+q for j in range(d+1) for q in simplex(N-1,d-j))

def add(P, Q):
    R=defaultdict(int,P)
    for j,c in Q.items(): R[j]+=c
    return {j:c for j,c in R.items() if c}

def mul(P,Q):
    R=defaultdict(int)
    for i,a in P.items():
        for j,b in Q.items(): R[i+j]+=a*b
    return {j:c for j,c in R.items() if c}

def scale(P,c): return {j:c*a for j,a in P.items() if c*a}
def power(s): return {j:comb(s,j) for j in range(s+1)}

@lru_cache(None)
def phi(n, weight, a, R):
    A=weight+n; ans={}
    for s in range(R):
        P={j-a-1-s:bn(A,j)*bn(j-a-1,s) for j in range(2*n+a+2)}
        ans=add(ans,scale(mul(P,power(s)),bn(-A,R-1-s)))
    return ans

def coeff(P, exp, q): return sum(c*bn(exp,q-j) for j,c in P.items())

@lru_cache(None)
def raw(n, weights, orders, p, m, k=0):
    H={0:1}
    for w,R,j in zip(weights,orders,p): H=mul(H,phi(n,w,j-2*n-1,R))
    return coeff(H,k-(len(p)-1)*n,m+2*n+1)


def rank(rows):
    """Exact rank by full Gaussian elimination over Q."""
    M=[[Fraction(v) for v in r] for r in rows]
    rk=0; ncol=len(M[0]) if M else 0
    for c in range(ncol):
        p=next((i for i in range(rk,len(M)) if M[i][c]),None)
        if p is None: continue
        M[rk],M[p]=M[p],M[rk]
        for i in range(len(M)):
            if i!=rk and M[i][c]:
                f=M[i][c]/M[rk][c]; M[i]=[a-f*b for a,b in zip(M[i],M[rk])]
        rk+=1
    return rk

def C2(n,wu,wv,m,k,r,a,b):
    return raw(n,(wu,wv),(r,1),(b+2*n+1,a+2*n+1),m,k)

def box(n): 
    L=range(-2*n-1,-2*n-1+5*n+3)
    return [(a,b) for a in L for b in L]

def arr(n,wu,wv,m,k,r): return [C2(n,wu,wv,m,k,r,a,b) for a,b in box(n)]

def lin(*terms):
    out=None
    for c,v in terms:
        out=[c*x for x in v] if out is None else [o+c*x for o,x in zip(out,v)]
    return out

def Lam(n,wu,m,r,j,s):
    z=r-(2*n-m)
    return (-1)**z*bn(m-n,j)*sum(bn(r-s-1,q)*bn(r-s+(m-n)-1-j-q,z-1-q)*bn(wu+n,r-s-q) for q in range(z))

cases=0
for n in (1,2,3):
  for wu,wv in [(1,2),(0,-1),(-2,3),(3,0)]:
    # anchor: Lemma 4.5 identity (4.18)
    for m in range(0,2*n+1):
      for k in (0,n):
        if k>m: continue
        for s in range(0,n+1):
          for p in range(0,3):
            for q in range(0,3):
              lhs=sum(bn(wu+n,s+1-r)*sum(bn(-wv-n,p-al)*bn(-wu-n,q-be)*C2(n,wu,wv,m,k,r,-2*n-1+al,-2*n-1+be)
                    for al in range(p+1) for be in range(q+1)) for r in range(1,s+2))
              assert lhs==bn(2*n-q,s)*bn(k-n+s,m+p+q+s-2*n+1); cases+=1
    # Step 2: k=n recurrence (Proposition 3.6 of the note)
    for m in range(n,2*n):
      for r in range(1,4):
        v=lin(*[(bn(r+wu+n-m-2,2*n-m-t)*bn(r+t-1,t),arr(n,wu,wv,m,n,r+t)) for t in range(2*n-m+1)])
        assert all(x==0 for x in v); cases+=1
    # Step 3: k=0 recurrence (Proposition 3.7) and Lambda identity (Lemma 3.14)
    for m in range(n,2*n):
      for r in range(1,4):
        v=lin(*[(bn(r+wu+n-1,n-s)*bn(r+s-1,s),arr(n,wu,wv,m,0,r+s)) for s in range(n+1)])
        assert all(x==0 for x in v); cases+=1
      for r in range(2*n-m+1,n+1):
        rhs=lin(*[(Lam(n,wu,m,r,j,s),arr(n,wu,wv,n+j,0,s)) for j in range(m-n+1) for s in range(1,n-j+1)])
        assert rhs==arr(n,wu,wv,m,0,r); cases+=1
    # Step 4: m-recursion (4.2) of the note
    for M in range(2*n,3*n+2):
      for r in range(1,3):
        rhs=lin(*[(-bn(n,t),arr(n,wu,wv,M-t,0,r)) for t in range(1,n+1)])
        assert rhs==arr(n,wu,wv,M,0,r); cases+=1
    # Step 5: closed elimination (Proposition 3.8)
    for i in range(1,n+1):
      for r in range(1,3):
        terms=[]
        for s in range(i):
          c=(-1)**s*bn(n+s-1,s)
          terms.append((c,arr(n,wu,wv,2*n-i+s,n,r)))
          for q in range(n): terms.append((-c*bn(n,q+i-s),arr(n,wu,wv,n+q,0,r)))
        assert lin(*terms)==arr(n,wu,wv,n-i,0,r); cases+=1
    # Overall: every array lies in span of A u B arrays (rank test on the box)
    AB=[arr(n,wu,wv,m,k,s) for m in range(n,2*n) for s in range(1,2*n-m+1) for k in (0,n)]
    base=rank([list(map(Fraction,x)) for x in AB]); assert base==n*(n+1),(n,base)
    for m in range(0,3*n+1):
      for k in range(0,m+1,max(1,n)):
        for r in range(1,2*n+3):
          assert rank([list(map(Fraction,x)) for x in AB+[arr(n,wu,wv,m,k,r)]])==n*(n+1); cases+=1
print('Recurrence-note Theorem 4.1 checks passed:',cases,'cases (anchor: Lemma II.4.5 identity (II.4.18))')


==> anc/check_virasoro_current.py <==
"""check_virasoro_current.py -- Part II (O_n-V-Part-2V.64.tex), Section 5.3.

Reads the six displayed n=2 Virasoro eliminations eq:n2-virasoro-stripA-1..3 and
eq:n2-virasoro-stripC-1..3 directly from the TeX source and compares each right-hand
side with E^{(2)}_{p,q}(a,b) and F^{(2)}_{eta,alpha}(a,b) computed from the product
coefficients C^{(2)}_{m,0}(r;a,b) at wt u = wt v = 2. After normal ordering with
[omega_a,omega_b] = (a-b) omega_{a+b-1} (no central term for a+b <= 0) it verifies
(stripA-2) - (stripA-3) = -omega R^2_{4,0} z and
(stripC-3) = -5/2 (stripC-1) + 2 omega R^2_{3,0}z + 3 omega R^2_{2,0}z
             + 2 omega R^2_{1,0}z + 1/2 omega R^2_{0,0}z.
Standard library only. Usage: python3 check_virasoro_current.py [path-to-tex]."""
import re, sys
from fractions import Fraction as Fr

from pathlib import Path
TEX = sys.argv[1] if len(sys.argv) > 1 else str(Path(__file__).resolve().parent.parent / 'O_n-V-Part-2V.64.tex')
src = open(TEX).read()

def binom(a, k):
    if k < 0: return Fr(0)
    r = Fr(1)
    for t in range(k): r = r * (a - t) / (t + 1)
    return r

n, W = 2, 4  # wt omega = 2
def Phi(j, r):
    out = {}
    for s in range(r):
        c0 = binom(-W, r - 1 - s)
        for i in range(0, 2 * n + j + 2):
            c1 = c0 * binom(W, i) * binom(i - j - 1, s)
            if c1 == 0: continue
            for t in range(s + 1):
                d = i - j - 1 - s + t
                out[d] = out.get(d, 0) + c1 * binom(s, t)
    return out

def C(m, k, r, a, b):
    M = m + 2 * n + 1
    P1, P2 = Phi(a, 1), Phi(b, r)
    tot = Fr(0)
    for d1, c1 in P1.items():
        for d2, c2 in P2.items():
            e = M - d1 - d2
            if e >= 0: tot += c1 * c2 * binom(k - n, e)
    return tot

def inv(Mx):
    N = len(Mx); A = [list(map(Fr, r)) + [Fr(int(i == j)) for j in range(N)] for i, r in enumerate(Mx)]
    for c in range(N):
        p = next(i for i in range(c, N) if A[i][c] != 0); A[c], A[p] = A[p], A[c]
        piv = A[c][c]; A[c] = [x / piv for x in A[c]]
        for i in range(N):
            if i != c and A[i][c] != 0:
                f = A[i][c]; A[i] = [x - f * y for x, y in zip(A[i], A[c])]
    return [r[N:] for r in A]

RANGE = range(-5, 6)
# strip A
rowsA = [(0, 1), (0, 2), (1, 1)]
colsA = [(0, 0), (0, 1), (1, 0)]
KA = [[C(n + p0, 0, r, -5 + p, -5 + q) for (p, q) in colsA] for (p0, r) in rowsA]
KAi = inv(KA)
def E(pq, a, b):
    ci = colsA.index(pq)
    return -sum(KAi[ci][ri] * C(n + p0, 0, r, a, b) for ri, (p0, r) in enumerate(rowsA))
# strip C
rowsC = [(0, 1), (1, 1), (0, 2)]
colsC = [(1, 0), (0, 0), (0, 1)]
def pairC(eta, al): return (-2 * n - 1 + 2 * eta + 1 + al, -2 * n - 1 + n - eta - 1 - al)
elim = [pairC(*c) for c in colsC]
KC = [[C(m, 0, r, *pairC(*c)) for c in colsC] for (m, r) in rowsC]
KCi = inv(KC)
def F(ea, a, b):
    ci = colsC.index(ea)
    return -sum(KCi[ci][ri] * C(m, 0, r, a, b) for ri, (m, r) in enumerate(rowsC))
print("KA =", [[str(x) for x in r] for r in KA]); print("KC =", [[str(x) for x in r] for r in KC])

def parse(label):
    i = src.index(r"\label{" + label + "}")
    j = src.index(r"\end{equation}", i)
    body = src[i:j]
    lhs_body, rhs_body = body.split(r"\equiv", 1)
    lm = re.search(r"\\omega_\{(-?\d+)\}\\omega_\{(-?\d+)\}", lhs_body)
    lhs = (int(lm.group(1)), int(lm.group(2)))
    terms = {}
    for m in re.finditer(r"([+-]?)\s*(\d*)\\omega_\{(-?\d+)\}\\omega_\{(-?\d+)\}", rhs_body):
        sgn = -1 if m.group(1) == '-' else 1
        c = int(m.group(2)) if m.group(2) else 1
        key = (int(m.group(3)), int(m.group(4)))
        terms[key] = terms.get(key, 0) + sgn * c
    return lhs, terms

fails = 0
specs = [("n2-virasoro-stripA-1", 'A', (0, 0)), ("n2-virasoro-stripA-2", 'A', (0, 1)), ("n2-virasoro-stripA-3", 'A', (1, 0)),
         ("n2-virasoro-stripC-1", 'C', (1, 0)), ("n2-virasoro-stripC-2", 'C', (0, 0)), ("n2-virasoro-stripC-3", 'C', (0, 1))]
rel = {}
for lab, strip, idx in specs:
    lhs, terms = parse("eq:" + lab)
    want = {}
    for a in RANGE:
        for b in RANGE:
            if strip == 'A':
                if a + b < -3 * n - 2: continue
                c = E(idx, a, b)
            else:
                if (a, b) in elim: continue
                c = F(idx, a, b)
            if c != 0: want[(a, b)] = c
    exp_lhs = (-5 + idx[0], -5 + idx[1]) if strip == 'A' else pairC(*idx)
    ok = (lhs == exp_lhs) and {k: Fr(v) for k, v in terms.items() if v} == want
    print(lab, "LHS", lhs, "OK" if ok else "MISMATCH")
    if not ok:
        fails += 1
        print("  display:", sorted(terms.items())); print("  computed:", sorted((k, str(v)) for k, v in want.items()))
    # relation LHS - RHS as dict of ordered quadratics
    R = {('q',) + lhs: Fr(1)}
    for k, v in terms.items(): R[('q',) + k] = R.get(('q',) + k, 0) - v
    rel[lab] = R

def normal(R):  # canonical: omega_a omega_b with a<=b; [w_a,w_b]=(a-b) w_{a+b-1} (no central term for a+b<=0)
    out = {}
    for key, c in R.items():
        if c == 0: continue
        if key[0] == 'l':
            out[key] = out.get(key, 0) + c; continue
        _, a, b = key
        if a <= b:
            out[key] = out.get(key, 0) + c
        else:
            assert a + b <= 0
            out[('q', b, a)] = out.get(('q', b, a), 0) + c
            out[('l', a + b - 1)] = out.get(('l', a + b - 1), 0) + c * (a - b)
    return {k: v for k, v in out.items() if v != 0}

def omegaR(m):
    return {('l', i - m - 2 * n - 2): binom(W, i) for i in range(W + 1)}

def comb(*pairs):
    out = {}
    for c, R in pairs:
        for k, v in R.items(): out[k] = out.get(k, 0) + c * v
    return {k: v for k, v in out.items() if v != 0}

d = normal(comb((1, rel["n2-virasoro-stripA-2"]), (-1, rel["n2-virasoro-stripA-3"])))
target = comb((-1, omegaR(4)))
print("A2 - A3 =", {k: str(v) for k, v in d.items()}, "; expected -omega R_{4,0}:", d == target)
fails += d != target
d3 = normal(rel["n2-virasoro-stripC-3"])
rhs = normal(comb((Fr(-5, 2), rel["n2-virasoro-stripC-1"]), (2, omegaR(3)), (3, omegaR(2)), (2, omegaR(1)), (Fr(1, 2), omegaR(0))))
print("C3 = -5/2 C1 + linear:", d3 == rhs)
if d3 != rhs:
    fails += 1
    print(" diff", {k: str(v) for k, v in comb((1, d3), (-1, rhs)).items()})
# exact identities quoted
print("w-4w-5 - w-5w-4 =", normal({('q', -4, -5): 1, ('q', -5, -4): -1}))
print("w-3w-5 - w-5w-3 =", normal({('q', -3, -5): 1, ('q', -5, -3): -1}))
# parity reductions at n=2 from the general formula (4.33) with r=2
for (m, k) in ((2, 0), (0, 0)):
    c0 = (m + n - k - 2 * 2 + 1); c1 = (m + 2 * n + 2)
    print(f"2(w-2w)R_{m},{k} == {c0}(w-1w)R_{m},{k} + {c1}(w-1w)R_{m+1},{k}")
print("RESULT check_virasoro_current.py:", "PASS" if not fails else "FAIL", f"({fails} failures)")
sys.exit(1 if fails else 0)


==> anc/correction-check-results.json <==
{
  "status": "passed",
  "cases": {
    "complete_G_support": 560,
    "first_correction_scalar": 26880,
    "level_zero_product_upper_support": 168
  },
  "total": 27608,
  "limitations": "Finite exact checks support the separate universal algebraic proofs; the positive kernel tails were kept grouped."
}


==> anc/explicit-quadratic-recurrences.tex <==
\documentclass[12pt]{amsart}
\usepackage{amssymb}
\usepackage{amsmath}
\usepackage{xcolor}
\usepackage{enumitem}
\usepackage{fullpage}
\usepackage{appendix}
\usepackage{float}
\usepackage{array}

\usepackage[unicode,hypertexnames=false]{hyperref}
\usepackage{bookmark}

\hypersetup{
	colorlinks=true,
	linkcolor=blue!60!black,
	citecolor=blue!60!black,
	urlcolor=blue!60!black
}

\allowdisplaybreaks
\raggedbottom


\newtheorem{thm}{Theorem}[section]
\newtheorem{prop}[thm]{Proposition}
\newtheorem{cor}[thm]{Corollary}
\newtheorem{lem}[thm]{Lemma}
\newtheorem{rem}[thm]{Remark}
\newtheorem{defn}[thm]{Definition}
\newtheorem{nota}[thm]{Notation}
\newtheorem{conj}[thm]{Conjecture}
\newtheorem{Exa}[thm]{Example}
\newtheorem{conv}[thm]{Convention}

\numberwithin{equation}{section}

\newcommand{\doublespace}{
   \renewcommand{\baselinestretch}{1.2}
   \large\normalsize}
\renewcommand{\theequation}{\thesection.\arabic{equation}}
\setcounter{equation}{0}

\newcommand{\C}{\mathbb{C}}
\newcommand{\N}{\mathbb{N}}
\newcommand{\Z}{\mathbb{Z}}
\newcommand{\res}{\mbox{\rm Res}}
\newcommand{\Res}{\mbox{\rm Res}}
\newcommand{\Span}{\mbox{\rm Span}}
\newcommand{\End}{\mbox{\rm End}}
\newcommand{\Hom}{\mbox{\rm Hom}}
\newcommand{\wt}{\mathrm{wt} \, }
\newcommand{\nn}{\nonumber \\}
\newcommand{\nord}{\mbox{\scriptsize ${\circ\atop\circ}$}}
\newcommand{\coeff}{c}
\newcommand{\Id}{\mbox{\rm Id}}


\author{Nathan Vander Werf}
\address{Department of Mathematics and Statistics, University of Nebraska at Kearney, Kearney, NE 68849}
\email{vanderwerfnp@unk.edu}
\urladdr{\href{https://orcid.org/0009-0007-7374-9345}{https://orcid.org/0009-0007-7374-9345}}

\subjclass[2020]{Primary 17B69; Secondary 17B68}

\date{October 12, 2026}

\keywords{Vertex operator algebras, higher-level Zhu algebras, circle relations, strong generators}


\begin{document}
\title{Explicit recurrences for the quadratic product coefficients}
\date{October 12, 2026}
\maketitle

\noindent\emph{Ancillary file to} N.~Vander Werf, \emph{On generators and relations
for $O_n^\circ(V)$ in higher-level Zhu algebras, Part~II} (version 2V.64).

\medskip
Part~II proves that the seed families $\mathrm{(A)}\cup\mathrm{(B)}$ span the quadratic
product relations (Proposition~II.4.9): Lemma~II.4.6 bounds the span of all product
coefficient arrays by a dimension count, and Proposition~II.4.8 shows that the seeds are
independent on the regular mode square. The reduction coefficients are therefore obtained
by inverting finite matrices. This file gives them explicitly. Section~\ref{sec:note-support}
records a support bound, Section~\ref{sec:note-binomial} the binomial identities, and
Section~\ref{app:quadratic-recurrences} recurrences in the descendant order $r$ and in the
residue index $m$, a closed elimination of the indices $m<n$, and a $\Lambda$-triangularization
of the stable block. Section~\ref{sec:note-spanning} assembles them into a direct proof that
every product coefficient array is an explicit combination of the seed arrays
(Theorem~\ref{prop:formal-full-spanning}), which is a second proof of Lemma~II.4.6.

References of the form II.$x.y$ and (II.$x.y$) are to results and equations of Part~II,
version 2V.64; all other numbers refer to this file. The notation is that of Part~II; in
particular $C^{(n)}_{m,k}(r;a,b)$ is the product coefficient of (II.4.9), $\Phi_{j,r,u}(x)$ is
the numerator of Definition~II.2.5, $U$ is the subspace (II.4.1) attached to the pair, and the seed
families are (II.4.12)--(II.4.15).

\section{A support bound}\label{sec:note-support}
\begin{lem}[Product-part vanishing when $m-k\ge n$ (for $k\ge n$)]
	\label{lem:prod-vanish-m-ge-n-plus-k}
	Fix $n\in\N$, let $u,v\in V$ be homogeneous, and let $z\in V$.
	Let $r\ge 1$ and $m\ge k\ge n$.
	Let $\bigl((u_{-r}v)R^n_{m,k}z\bigr)_{\mathrm{p}}$ be the product contribution from
	(II.4.2).
	Then
	\[
	\Bigl((u_{-r}v)\,R^{n}_{m,k}z\Bigr)_{\mathrm{p}} \;=\;0
	\qquad\text{whenever } m\ge n+k.
	\]
\end{lem}

\begin{proof}
By (II.4.9), the scalar coefficient is
\[
[x^{m+2n+1}](1+x)^{k-n}\Phi_{a,1,v}(x)\Phi_{b,r,u}(x).
\]
When $k\ge n$, the Laurent polynomial being sampled has highest
degree at most $(k-n)+4n=k+3n$, by
Corollary~II.2.8.
For $m\ge n+k$, the extracted degree is at least $k+3n+1$.
Every coefficient is therefore zero, and
(II.4.8) proves the operator statement.
\end{proof}


	\section{Binomial identities used in the quadratic reductions}\label{sec:note-binomial}
	\begin{lem}[Binomial annihilation in the $(n,n+i)$ degree window]\label{lem:binomial-engine-n-ni}
		Fix integers $T\in\N$ and $\tau\in\{0,1,\dots,T-1\}$, and let $r\ge 1$.
		Let $\alpha,\beta\in\Z$ satisfy
		\begin{equation}\label{eq:engine-ineq}
		\alpha+\beta\ge -1,
		\qquad
		\alpha+\beta+\tau\le T-2.
		\end{equation}
		Then one has the identity
		\begin{equation}\label{eq:binomial-engine}
		\sum_{k=0}^{T}
		\binom{r+\beta}{\,T-k\,}\,
		\binom{r+k-1}{\,k\,}\,
		\binom{\alpha}{\,r+k-1-\tau\,}
		\;=\;0.
		\end{equation}
	\end{lem}

\begin{proof}
	Set \(e:=\alpha+\beta+1\).  The assumptions give
	\(e\ge0\) and \(e+\tau\le T-1\).  In the sum on the left of
	\eqref{eq:binomial-engine}, put
	\(q=r+k-1-\tau\).  Terms outside \(q\ge0\) vanish under the standing
	binomial convention, and the remaining factors become
	\[
	\binom{r+k-1}{k}=\binom{q+\tau}{r-1},\qquad
	\binom{r+\beta}{T-k}
	=\binom{r+\beta}{T+r-1-\tau-q}.
	\]
	Thus the original sum may be written as a sum over all \(q\ge0\):
	below the original lower endpoint
	\(\binom{q+\tau}{r-1}=0\), and above its upper endpoint the lower
	index \(T+r-1-\tau-q\) is negative.
	Use Vandermonde and the elementary product identity
	\[
	\binom{q+\tau}{r-1}
	=\sum_h\binom qh\binom{\tau}{r-1-h},\qquad
	\binom\alpha q\binom qh
	=\binom\alpha h\binom{\alpha-h}{q-h}.
	\]
	After interchanging the finite sums, a second application of
	Vandermonde gives
	\begin{align*}
	&\sum_{k=0}^{T}
	\binom{r+\beta}{T-k}
	\binom{r+k-1}{k}
	\binom\alpha{r+k-1-\tau}\\
	&\qquad=
	\sum_h
	\binom{\tau}{r-1-h}\binom\alpha h
	\binom{r+\alpha+\beta-h}{T+r-1-\tau-h}\\
	&\qquad=
	\sum_{j=0}^{\min(\tau,r-1)}
	\binom\tau j\binom\alpha{r-1-j}
	\binom{e+j}{T-\tau+j},
	\end{align*}
	where \(j=r-1-h\).  For every displayed \(j\),
	\[
	(T-\tau+j)-(e+j)=T-\tau-e\ge1,
	\]
	while \(e+j\ge0\).  Hence the last binomial coefficient is zero in
	every summand, proving \eqref{eq:binomial-engine}.
\end{proof}

	\begin{lem}[A terminating binomial kernel sum]\label{lem:binomial-kernel-Bp}
		Fix $n\in\N$, let $u\in V$ be homogeneous, and let $r\ge 1$.
		For each integer $p\ge 0$ define
		\begin{equation}\label{eq:binomial-kernel-Bp-def}
		B_p(r)
		:=
		\sum_{s=0}^{n}
		\binom{r+\wt u+n-1}{\,n-s\,}\,
		\binom{r+s-1}{\,s\,}\,
		\binom{-\wt u-n}{\,r+s-1-p\,}.
		\end{equation}
		Then
		\begin{equation}\label{eq:binomial-kernel-Bp-closed}
		B_p(r)=\binom{p}{n}\,\binom{-\wt u}{\,r+n-1-p\,}.
		\end{equation}
		In particular, $B_p(r)=0$ for $0\le p\le n-1$.
	\end{lem}

\begin{proof}
	Put \(K:=r+n-1-p\).  In
	\eqref{eq:binomial-kernel-Bp-def}, set
	\(q=r+s-1-p\).  Under the standing convention we may sum over all
	\(q\ge0\).  Indeed, \(s<0\) implies \(q+p<r-1\), so
	\(\binom{q+p}{r-1}=0\), whereas \(s>n\) implies \(K-q=n-s<0\), so
	\(\binom{r+\wt u+n-1}{K-q}=0\).  Since
	\[
	\binom{r+s-1}{s}=\binom{q+p}{r-1},\qquad
	\binom{r+\wt u+n-1}{n-s}=\binom{r+\wt u+n-1}{K-q},
	\]
	Vandermonde and
	\(\binom{-\wt u-n}{q}\binom qh
	=\binom{-\wt u-n}{h}\binom{-\wt u-n-h}{q-h}\) give
	\begin{align*}
	B_p(r)
	&=\sum_{q\ge0}\binom{r+\wt u+n-1}{K-q}
	\binom{q+p}{r-1}\binom{-\wt u-n}{q}\\
	&=\sum_{h=0}^{r-1}
	\binom p{r-1-h}\binom{-\wt u-n}{h}
	\sum_{q\ge0}\binom{-\wt u-n-h}{q-h}
	\binom{r+\wt u+n-1}{K-q}\\
	&=\sum_{h=0}^{r-1}
	\binom p{r-1-h}\binom{-\wt u-n}{h}
	\binom{r-h-1}{K-h}\\
	&=\sum_{j=0}^{r-1}
	\binom pj\binom{-\wt u-n}{r-1-j}
	\binom j{n-p+j},
	\end{align*}
	where \(j=r-1-h\) in the last line.

	If \(p<n\), then \(n-p+j>j\), so every summand is zero; this agrees
	with the factor \(\binom pn\) in
	\eqref{eq:binomial-kernel-Bp-closed}.  Suppose \(p\ge n\) and put
	\(\zeta:=p-n\).  Then
	\[
	\binom pj\binom j{n-p+j}
	=\binom pj\binom j\zeta
	=\binom pn\binom n{j-\zeta}.
	\]
	Another Vandermonde convolution therefore yields
	\begin{align*}
	B_p(r)
	&=\binom pn
	\sum_j\binom n{j-\zeta}\binom{-\wt u-n}{r-1-j}\\
	&=\binom pn\binom{-\wt u}{r-1-\zeta}
	=\binom pn\binom{-\wt u}{r+n-1-p},
	\end{align*}
	which is \eqref{eq:binomial-kernel-Bp-closed}.  The convention for a
	negative lower index also covers \(p>r+n-1\).
\end{proof}



	\begin{lem}[Recurrence transfer under $r$-independent linear combinations]
		\label{lem:r-recurrence-transfer-linear}
		Fix $T\ge 0$ and functions $A_j(r)$ $(0\le j\le T)$.
		Let $f_r(d)\in\C$ be indexed by $r\ge 1$ and $d\in\mathcal D$, where $\mathcal D$ is finite
		(or $\lambda(d)$ has finite support).
		If for all $d\in\mathcal D$ and all $r\ge 1$ one has $\sum_{j=0}^T A_j(r)f_{r+j}(d)=0$,
		then for any scalars $\lambda(d)$ independent of $r$, the sequence
		$g_r:=\sum_{d\in\mathcal D}\lambda(d)f_r(d)$ satisfies $\sum_{j=0}^T A_j(r)g_{r+j}=0$ for all $r\ge 1$.
	\end{lem}
	\begin{proof}
		\[
		\sum_{j=0}^{T} A_j(r)\,g_{r+j}
		=
		\sum_{d\in\mathcal D}\lambda(d)\sum_{j=0}^{T} A_j(r)\,f_{r+j}(d)
		=0.
		\]
	\end{proof}

	
\section{Explicit quadratic recurrences and reductions}
\label{app:quadratic-recurrences}
This section proves the recurrences used in
Theorem~\ref{prop:formal-full-spanning}. Together with the binomial
reduction, they reduce every product coefficient array to the arrays of
the seed families \(\mathcal A\cup\mathcal B\), with explicit coefficients.
We first prove their numerator identities, using the binomial lemmas
in Section~\ref{sec:note-binomial}, and then derive the operator formulas.
Every identity for product pieces below is proved coefficientwise, so it
holds for the scalar arrays \(C^{(n)}_{m,k}(r;a,b)\) at every mode pair
\(a,b\ge-2n-1\). All congruences use the subspace $U$ of
(II.4.1).

\subsection{Numerator recurrences and divisibility}
\begin{lem}[Coefficient recurrence for $\Phi_{j,r,u}(x)$ (all $j$, strip window)]
	\label{lem:Phi-coeff-recurrence-all-j}
	Fix $n\in\N$ and an integer $m$ with $n\le m\le 2n$.
	Let $u\in V$ be homogeneous, and let $\Phi_{j,r,u}(x)$ be as in Definition~II.2.5.
	Fix an integer degree $d$ with
	\[
	m+1\le d\le m+2n+1.
	\]
	Then for every $j\ge -2n-1$ and every $r\ge 1$,
	\begin{equation}\label{eq:Phi-coeff-rec-strip-m}
	\sum_{k=0}^{2n-m}
	\binom{r+\wt u+n-m-2}{\,2n-m-k\,}\,
	\binom{r+k-1}{\,k\,}\,
	[x^d]\Phi_{j,r+k,u}(x)
	\;=\;0.
	\end{equation}
\end{lem}

\begin{proof}
	Fix $j\ge -2n-1$ and $d$ in the stated window. By Lemma~II.2.7,
	\[
	[x^d]\Phi_{j,r+k,u}(x)
	=
	\sum_{t=0}^{2n-d}
	\binom{\wt u+n}{\,d+j+1+t\,}\,
	\binom{d+t}{\,t\,}\,
	\binom{d-(\wt u+n)}{\,r+k-1-t\,},
	\]
	where the sum is empty if $2n-d<0$. Substitute this into the left-hand side of
	\eqref{eq:Phi-coeff-rec-strip-m} and swap the (finite) $k$-- and $t$--sums.
	For fixed $t$, the factor $\binom{\wt u+n}{d+j+1+t}\binom{d+t}{t}$ is independent of $k$,
	so it suffices to show that for each $t\in\{0,\dots,2n-d\}$,
	\[
	\sum_{k=0}^{2n-m}
	\binom{r+\wt u+n-m-2}{\,2n-m-k\,}\,
	\binom{r+k-1}{\,k\,}\,
	\binom{d-(\wt u+n)}{\,r+k-1-t\,}
	\;=\;0.
	\]
By Lemma~\ref{lem:binomial-engine-n-ni}, with
$T=2n-m$, $\alpha=d-(\wt u+n)$, $\beta=\wt u+n-m-2$, and $\tau=t$, the inner $k$-sum vanishes, because
\[
\alpha+\beta=d-m-2\ge -1,
\qquad
\alpha+\beta+\tau=d-m-2+t\le 2n-m-2=T-2.
\]
\end{proof}


\begin{lem}[Grouping $\Phi_{b,R,u}(x)$ by powers of $1+x$]\label{lem:Phi-group-1px}
	Fix $n\in\N$ and homogeneous $u$. For $b\ge-2n-1$ and $p\ge0$ define the
	Laurent polynomial
	\begin{equation}\label{eq:G-bp-def}
	G_{b,p}(x)
	:=
	\sum_{i=0}^{2n+b+1}
	\binom{\wt u+n}{i}\binom{i-b-1}{p}\,x^{\,i-b-1-p}.
	\end{equation}
	Then for every $R\ge1$,
	\begin{equation}\label{eq:Phi-expand-in-1px-again}
	\Phi_{b,R,u}(x)
	=
	\sum_{p=0}^{R-1}
	\binom{-(\wt u+n)}{\,R-1-p\,}\,
	(1+x)^p\,
	G_{b,p}(x).
	\end{equation}
	Every monomial of $G_{b,p}(x)$ has exponent at most $2n-p$.
\end{lem}

\begin{proof}
	This is Definition~II.2.5 with $j=b$ and $r=R$, its outer
	summation index renamed $p$ and the inner sum written as $G_{b,p}(x)$.
	The exponent bound holds because $i\le2n+b+1$.
\end{proof}

\begin{cor}[The stable $\Phi$--kernel sum has an $(1+x)^n$ factor]\label{cor:Phi-kernel-has-1pxn}
	Fix $n\in\N$ and $r\ge 1$.  Let $u$ be homogeneous.
	For each $b\ge -2n-1$ define the stable kernel combination of the Laurent polynomials $\Phi_{b,r,u}(x)$
	\begin{equation}\label{eq:Phi-kernel-combo-def}
	\sum_{s=0}^{n}
	\binom{r+\wt u+n-1}{\,n-s\,}\binom{r+s-1}{\,s\,}\,
	\Phi_{b,r+s,u}(x).
	\end{equation}
	Then this Laurent polynomial is divisible by $(1+x)^n$:
	\begin{equation}\label{eq:Phi-kernel-has-1pxn}
	\sum_{s=0}^{n}
	\binom{r+\wt u+n-1}{\,n-s\,}\binom{r+s-1}{\,s\,}\,
	\Phi_{b,r+s,u}(x)
	=
	(1+x)^n\,H_{b}(r;x),
	\end{equation}
	where $H_{b}(r;x)$ is a Laurent polynomial satisfying the upper degree bound
	\begin{equation}\label{eq:Hb-degree-bound}
	\deg_x H_{b}(r;x)\le n.
	\end{equation}
\end{cor}

\begin{proof}
	Fix $b\ge -2n-1$, and use the grouping \eqref{eq:Phi-expand-in-1px-again}
	of Lemma~\ref{lem:Phi-group-1px}.

	Insert \eqref{eq:Phi-expand-in-1px-again} with $R=r+s$ into \eqref{eq:Phi-kernel-combo-def}
	and swap the finite sums in $s$ and $p$.  The coefficient of $(1+x)^p$ becomes
	\[
	B_p(r)
	=
	\sum_{s=0}^{n}
	\binom{r+\wt u+n-1}{\,n-s\,}\binom{r+s-1}{\,s\,}\,
	\binom{-(\wt u+n)}{\,r+s-1-p\,},
	\]
	which is exactly the kernel sum from Lemma~\ref{lem:binomial-kernel-Bp}.
	By \eqref{eq:binomial-kernel-Bp-closed}, we have $B_p(r)=0$ for $0\le p\le n-1$.
	Hence only $p\ge n$ survive, and we may factor out $(1+x)^n$:
	\[
	\sum_{s=0}^{n}
	\binom{r+\wt u+n-1}{\,n-s\,}\binom{r+s-1}{\,s\,}\,
	\Phi_{b,r+s,u}(x)
	=
	(1+x)^n\,H_b(r;x),
	\]
	for some Laurent polynomial $H_b(r;x)$, proving \eqref{eq:Phi-kernel-has-1pxn}.

	For the degree bound, note that by Lemma~\ref{lem:Phi-group-1px} every monomial
	of $G_{b,p}(x)$ has exponent at most $2n-p$.
	After factoring $(1+x)^n$, the remaining $(1+x)^{p-n}$ contributes at most $x^{p-n}$,
	so any monomial contributing to $H_b(r;x)$ has $x$--exponent at most
	\[
	(2n-p)+(p-n)=n.
	\]
	Thus $\deg_x H_b(r;x)\le n$, i.e.\ \eqref{eq:Hb-degree-bound}.
\end{proof}






\subsection{\texorpdfstring{$r$-recurrences for $m\ge n$, $k=n$}{r-recurrences for m >= n, k = n}}\label{subsec:Rmn-recurrences}




\begin{lem}[Coefficient-extraction form of the product contribution on the $k=n$ strip]
	\label{lem:Rmn-prod-coeff-extract}
	Fix $n\in\N$, let $u,v\in V$ be homogeneous and let $z\in V$, and let $r\ge 1$ and $m\ge n$.
	Let $\bigl((u_{-r}v)R^n_{m,n}z\bigr)_{\mathrm{p}}$ be as in
	(II.4.2) specialized to $k=n$.
	Then
	\begin{equation}\label{eq:Rmn-prod-coeff-extract}
	\Bigl((u_{-r}v)\,R^n_{m,n}z\Bigr)_{\mathrm{p}}
	=
	\sum_{a\ge -2n-1}\ \sum_{b\ge -2n-1}
	\bigl[x^{m+2n+1}\bigr]\Bigl(\Phi_{a,1,v}(x)\,\Phi_{b,r,u}(x)\Bigr)\;v_a u_b\,z.
	\end{equation}
	(For fixed $z$ the double sum is effectively finite by truncation of modes.)
\end{lem}

\begin{proof}
	This is the specialization of Proposition~II.4.3 to $k=n$.
	Indeed, (II.4.9) gives
	\[
	C^{(n)}_{m,n}(r;a,b)
	=
	\bigl[x^{m+2n+1}\bigr]\Bigl((1+x)^{n-n}\,\Phi_{a,1,v}(x)\,\Phi_{b,r,u}(x)\Bigr)
	=
	\bigl[x^{m+2n+1}\bigr]\Bigl(\Phi_{a,1,v}(x)\,\Phi_{b,r,u}(x)\Bigr),
	\]
	and substituting this into (II.4.8) (with $k=n$) yields
	\eqref{eq:Rmn-prod-coeff-extract}.
\end{proof}

\begin{lem}[Degree-window reduction for the $k=n$ product coefficients]
	\label{lem:Rmn-prod-degree-window}
	Fix $n\in\N$, let $u,v\in V$ be homogeneous, let $m\ge n$, and let $a,b\ge -2n-1$.
	Then for every $r\ge 1$,
	\begin{equation}\label{eq:Rmn-prod-degree-window}
	\bigl[x^{m+2n+1}\bigr]\Bigl(\Phi_{a,1,v}(x)\,\Phi_{b,r,u}(x)\Bigr)
	=
	\sum_{d=m+1}^{m+2n+1}
	\bigl[x^{m+2n+1-d}\bigr]\Phi_{a,1,v}(x)\;\cdot\;[x^d]\Phi_{b,r,u}(x).
	\end{equation}
	Moreover, since $[x^d]\Phi_{b,r,u}(x)=0$ for $d>2n$ (Lemma~II.2.7),
	the upper limit $m+2n+1$ in \eqref{eq:Rmn-prod-degree-window} may be replaced by $2n$.
\end{lem}
\begin{proof}
	Write the coefficient extraction as the Laurent Cauchy product:
	\[
	[x^{m+2n+1}]\bigl(\Phi_{a,1,v}(x)\Phi_{b,r,u}(x)\bigr)
	=
	\sum_{d\in\Z}
	[x^{m+2n+1-d}]\Phi_{a,1,v}(x)\;\cdot\;[x^{d}]\Phi_{b,r,u}(x).
	\]
	By Lemma~II.2.7 (with $r=1$), the highest $x$--power of
	$\Phi_{a,1,v}(x)$ is at most $2n$. Hence
	\[
	[x^{m+2n+1-d}]\Phi_{a,1,v}(x)=0
	\qquad\text{unless}\qquad
	m+2n+1-d\le 2n,
	\]
	i.e.\ unless $d\ge m+1$.

	Also by Lemma~II.2.7, the highest $x$--power of $\Phi_{b,r,u}(x)$
	is at most $2n$, so $[x^d]\Phi_{b,r,u}(x)=0$ whenever $d>2n$. In particular, if
	$d>m+2n+1$ then $d>2n$ (since $m\ge 0$), so the corresponding summand is zero.
	Therefore only degrees $m+1\le d\le m+2n+1$ contribute, giving
	\eqref{eq:Rmn-prod-degree-window}.
\end{proof}


\begin{prop}[Product contribution on the $k=n$ strip: high-$m$ vanishing and an order-$(2n-m)$ $r$--recurrence]
	\label{prop:Rmn-prod-rec}
	Fix $n\in\N$ and let $m\ge n$.
	Let $u,v\in V$ be homogeneous and let $z\in V$. 	Let $\bigl((u_{-r}v)R^n_{m,k}z\bigr)_{\mathrm{p}}$ be the product contribution from
	(II.4.2).

	\smallskip
	\noindent\textup{(i) High-$m$ vanishing.}
	If $m\ge 2n$, then for every $r\ge 1$,
	\[
	\Bigl((u_{-r}v)\,R^n_{m,n}z\Bigr)_{\mathrm{p}}=0.
	\]

	\smallskip
	\noindent\textup{(ii) Recurrence in the nontrivial range.}
	If $n\le m\le 2n$, then for all $r\ge 1$,
	\begin{equation}\label{eq:Rmn-master-rec-prod}
	\sum_{t=0}^{2n-m}
	\binom{r+\wt u+n-m-2}{\,2n-m-t\,}\,
	\binom{r+t-1}{\,t\,}\;
	\Bigl((u_{-(r+t)}v)\,R^n_{m,n}z\Bigr)_{\mathrm{p}}
	\;=\;0.
	\end{equation}
\end{prop}

\begin{proof}
	\noindent\textbf{Part (i).}
	This is Lemma~\ref{lem:prod-vanish-m-ge-n-plus-k} with $k=n$.

	\smallskip
	\noindent\textbf{Part (ii).}
	Assume $n\le m\le 2n$.  Fix $a,b\ge -2n-1$ and set
	\[
	f_r(a,b):=\bigl[x^{m+2n+1}\bigr]\Bigl(\Phi_{a,1,v}(x)\,\Phi_{b,r,u}(x)\Bigr).
	\]
	By Lemma~\ref{lem:Rmn-prod-degree-window},
	\[
	f_r(a,b)
	=
	\sum_{d=m+1}^{m+2n+1}
	\bigl[x^{m+2n+1-d}\bigr]\Phi_{a,1,v}(x)\;\cdot\;[x^d]\Phi_{b,r,u}(x),
	\]
	so $f_r(a,b)$ is an $r$-independent linear combination of the sequences
	$[x^d]\Phi_{b,r,u}(x)$ with $d\in\{m+1,\dots,m+2n+1\}$.
	For each such $d$, Lemma~\ref{lem:Phi-coeff-recurrence-all-j} (with $j=b$) gives the
	order-$(2n-m)$ recurrence in $r$ for $[x^d]\Phi_{b,r,u}(x)$ with the binomial weights
	in \eqref{eq:Rmn-master-rec-prod}.  Therefore Lemma~\ref{lem:r-recurrence-transfer-linear}
	implies that $f_r(a,b)$ satisfies the same recurrence.

	Finally, multiply by \(v_a u_b z\) and sum over \(a,b\) (finite on \(z\) by truncation),
	using Lemma~\ref{lem:Rmn-prod-coeff-extract} to identify
	$\bigl((u_{-(r+t)}v)R^n_{m,n}z\bigr)_{\mathrm{p}}$ with the corresponding coefficient sums.
	This yields \eqref{eq:Rmn-master-rec-prod}.
\end{proof}



\subsection{\texorpdfstring{$r$-recurrences for $m\ge n$, $k=0$}{r-recurrences for m >= n, k = 0}}
\begin{prop}[Stable triangular kernel vanishing on the full product piece]
	\label{prop:stable-triangular-prod-full-vanish-final}
	Fix $n\in\N$ and let $u,v\in V$ be homogeneous, $z\in V$.
	Recall $R^n_{m,k}$ is defined in (II.2.3).
	Fix $m\ge n$ (in particular this includes the stable block $n\le m\le 2n-1$).
	Then for every $r\ge 1$,
	\begin{equation}\label{eq:stable-triangular-recurrence-prod-full-final}
	\sum_{s=0}^{n}
	\binom{r+\wt u+n-1}{\,n-s\,}\,
	\binom{r+s-1}{\,s\,}\,
	\Bigl((u_{-(r+s)}v)\,R^{n}_{m,0}z\Bigr)_{\mathrm{p}}
	\;=\;0
	\qquad\text{in }V.
	\end{equation}
\end{prop}

\begin{proof}
	By Proposition~II.4.3 specialized to $k=0$, for every $R\ge 1$ we have
	\[
	\Bigl((u_{-R}v)\,R^{n}_{m,0}z\Bigr)_{\mathrm{p}}
	=
	\sum_{a\ge -2n-1}\ \sum_{b\ge -2n-1}
	\Bigl[x^{m+2n+1}\Bigr]\Bigl((1+x)^{-n}\Phi_{a,1,v}(x)\Phi_{b,R,u}(x)\Bigr)\;v_a u_b z.
	\]
	Apply this with $R=r+s$, multiply by
	$\binom{r+\wt u+n-1}{\,n-s\,}\binom{r+s-1}{\,s\,}$,
	sum over $s=0,\dots,n$, and swap the finite $s$--sum past coefficient extraction.  Then the
	left-hand side of \eqref{eq:stable-triangular-recurrence-prod-full-final} becomes
	\[
	\sum_{a\ge -2n-1}\ \sum_{b\ge -2n-1}
	\Bigl[x^{m+2n+1}\Bigr]\Bigl(\Phi_{a,1,v}(x)\,H_b(r;x)\Bigr)\;v_a u_b z ,
	\]
	where we set
	\[
	H_b(r;x):=(1+x)^{-n}
	\sum_{s=0}^{n}\binom{r+\wt u+n-1}{\,n-s\,}\binom{r+s-1}{\,s\,}\Phi_{b,r+s,u}(x).
	\]

	By Corollary~\ref{cor:Phi-kernel-has-1pxn} (and in particular \eqref{eq:Hb-degree-bound}),
	$H_b(r;x)$ is a Laurent polynomial. Its upper degree satisfies
	$\deg_x H_b(r;x)\le n$.
	Also by Lemma~II.2.7 applied with $r=1$, we have
	$\deg_x\Phi_{a,1,v}(x)\le 2n$.
	Therefore
	\[
	\deg_x\bigl(\Phi_{a,1,v}(x)\,H_b(r;x)\bigr)\le 2n+n=3n.
	\]
	Since $m\ge n$, we have $m+2n+1\ge 3n+1$, hence
	\[
	\Bigl[x^{m+2n+1}\Bigr]\bigl(\Phi_{a,1,v}(x)\,H_b(r;x)\bigr)=0.
	\]
	This holds for every $(a,b)$, so the entire sum is $0$ in $V$, proving
	\eqref{eq:stable-triangular-recurrence-prod-full-final}.
\end{proof}
\subsection{\texorpdfstring{Elimination of $k=0$ residues with $m<n$ or $m\ge 2n$}{Elimination of k = 0 residues with m < n or m >= 2n}}




\begin{prop}[Closed elimination of $R^n_{n-i,0}$ in terms of $R^n_{m,0}$ ($m\ge n$) and $R^n_{m,n}$]
	\label{prop:closed-elim-n-i-0}
	Fix $n\in\N$ and $r\geq 1$. Let $u,v\in V$ be homogeneous and $z\in V$.
	Fix $i\in\{1,2,\dots,n\}$.
	Then
	\begin{align}
	\label{eq:closed-elim-n-i-0}
	(u_{-r}v)\,R^n_{n-i,0}z
	&=
	\sum_{s=0}^{i-1}(-1)^s\binom{n+s-1}{s}\;
	(u_{-r}v)\,R^n_{2n-i+s,n}z
	\nonumber\\
	&\quad
	-
	\sum_{s=0}^{i-1}(-1)^s\binom{n+s-1}{s}\;
	\sum_{q=0}^{\,n-1}\binom{n}{\,q+i-s\,}\;
	(u_{-r}v)\,R^n_{n+q,0}z .
	\end{align}
	In particular, the $k=0$ towers on the right-hand side are only
	$R^n_{n,0},R^n_{n+1,0},\dots,R^n_{2n-1,0}$ (all indices $\ge n$),
	and the left-hand side does \emph{not} reappear on the right.
\end{prop}

\begin{proof}
	For each integer $s\in\{0,1,\dots,i-1\}$ apply (II.2.4)
	with $a=u_{-r}v$, $m=2n-i+s$, and $k=n$:
	\begin{equation}\label{eq:binom-2n-i+s}
	(u_{-r}v)\,R^n_{2n-i+s,n}z
	=
	\sum_{p=0}^{n}\binom{n}{p}\;
	(u_{-r}v)\,R^n_{2n-i+s-p,0}z .
	\end{equation}
	Multiply \eqref{eq:binom-2n-i+s} by $(-1)^s\binom{n+s-1}{s}$ and sum over $s=0,\dots,i-1$.
	The left-hand sides give the first line of \eqref{eq:closed-elim-n-i-0}.

	On the right-hand side, set $t:=2n-i+s-p$.  Then the coefficient of
	$(u_{-r}v)R^n_{t,0}z$ in the total weighted sum is
	\[
	\sum_{s=0}^{i-1}(-1)^s\binom{n+s-1}{s}\binom{n}{\,2n-i+s-t\,}.
	\]
	Using symmetry $\binom{n}{2n-i+s-t}=\binom{n}{(t-(n-i))-s}$, this is
	\[
	\sum_{s=0}^{i-1}(-1)^s\binom{n+s-1}{s}\binom{n}{\,\xi-s\,},
	\qquad \xi:=t-(n-i).
	\]
	If $t\le n-1$, then $\xi\le i-1$, so $\binom{n}{\xi-s}=0$ for $s>\xi$ and the truncation
	at $s=i-1$ is irrelevant. Hence this coefficient equals
	\[
	[x^\xi]\Bigl(\sum_{s\ge 0}(-1)^s\binom{n+s-1}{s}x^s\Bigr)(1+x)^n
	=
	[x^\xi](1+x)^{-n}(1+x)^n
	=
	\delta_{\xi,0}.
	\]
	Therefore all $t<n$ terms cancel except the single term $t=n-i$, which has
	coefficient $1$; move that term to the left-hand side.


	The remaining terms satisfy \(t\ge n\).  Write \(t=n+q\); the original
	range gives \(0\le q\le n-1\).  Since
	\(t=2n-i+s-p\), this substitution gives
	\(p=n-i+s-q\).  By symmetry of the ordinary binomial coefficients,
	\[
	\binom np=\binom n{n-p}=\binom n{i-s+q},
	\]
	which gives the second line of \eqref{eq:closed-elim-n-i-0}.
\end{proof}


\begin{cor}[Eliminating $R^n_{M,0}$ for $M\ge 2n$ from vanishing on the $k=n$ strip (full $R$)]
	\label{cor:elim-mge-2n-k0-from-vanish-kn}
	Fix $n\in\N$. Let $u,v\in V$ be homogeneous and let $z\in V$.
	Recall $R^n_{m,k}$ from (II.2.3) and $U$ from (II.4.1).

	Then for every $r\ge 1$ and every integer $M\ge 2n$, we have
	\begin{equation}\label{eq:kn-vanish-implies-mrecurrence-fullR}
	\sum_{t=0}^{n}\binom{n}{t}\,
	(u_{-r}v)\,R^{n}_{M-t,0}z
	\;\equiv_{\,U\,}\;0.
	\end{equation}
	Equivalently, for every $M\ge 2n$,
	\begin{equation}\label{eq:m-recursion-k0-fullR}
	(u_{-r}v)\,R^{n}_{M,0}z
	\;\equiv_{\,U\,}\;
	-\sum_{t=1}^{n}\binom{n}{t}\,
	(u_{-r}v)\,R^{n}_{M-t,0}z.
	\end{equation}
	In particular, for each fixed $r\ge 1$, the entire $k=0$ tower at levels $M\ge 2n$
	is determined \emph{modulo $U$} recursively from the finite block $M\in\{n,n+1,\dots,2n-1\}$.
\end{cor}

\begin{proof}
	Fix $r\ge 1$ and $M\ge 2n$.

	By Proposition~\ref{prop:Rmn-prod-rec}\textup{(i)} and Corollary~II.3.5\textup{(ii)}, we have
	\[
	\Bigl((u_{-r}v)\,R^{n}_{M,n}z\Bigr)_{\mathrm p}
	=
	\Bigl((u_{-r}v)\,R^{n}_{M,n}z\Bigr)_{\mathrm m_0}
	=0.
	\]
	Therefore, by Remark~II.4.1,
	\[
	(u_{-r}v)\,R^{n}_{M,n}z \;\equiv_{\,U\,}\;0.
	\]

	Now apply (II.2.4) with $(m,k)=(M,n)$ (an identity in $V$):
	\[
	(u_{-r}v)\,R^{n}_{M,n}z
	=
	\sum_{t=0}^{n}\binom{n}{t}\,(u_{-r}v)\,R^{n}_{M-t,0}z.
	\]
	Since the left-hand side is $\equiv_{\,U\,}0$, the right-hand side is $\equiv_{\,U\,}0$ as well,
	which gives \eqref{eq:kn-vanish-implies-mrecurrence-fullR}. Rearranging yields
	\eqref{eq:m-recursion-k0-fullR}.
\end{proof}
\subsection{\texorpdfstring{Triangularization for $k=0$, $n\le m\le 2n-1$}{Triangularization for k = 0}}

\begin{defn}[The $\Lambda$-weights]\label{def:Lambda-mrjs}
For $n \le m \le 2n-1$, $r > 2n-m$, $1 \le s \le n$, and $0 \le j \le m-n$,
define
\begin{equation}\label{eq:Lambda-mrjs}
\begin{aligned}
\Lambda^{(n)}_{m,r}(j,s)
:={}&
(-1)^{r-(2n-m)}\binom{m-n}{j}\\
&\quad\cdot
\sum_{q=0}^{r-(2n-m)-1}
\binom{r-s-1}{q}\,
\binom{r-s+(m-n)-1-j-q}{\,r-(2n-m)-1-q\,}\\
&\quad\cdot
\binom{\wt u+n}{r-s-q}.
\end{aligned}
\end{equation}
\end{defn}

These are the explicit weights used below to triangularize the stable
\(k=0\) block.  They do not give an unweighted identity among the
individual coefficients of the Laurent polynomials \(\Phi_{b,s,u}(x)\).  The correct
statement is that the difference of the two \(\Phi\)-expressions has a
factor \((1+x)^n\), with a sufficiently small quotient.  This is exactly
what the residue coefficient in (II.4.9) requires.

\begin{lem}[Finite cancellation for the \(\Lambda\)-coefficients]
	\label{lem:Lambda-finite-cancellation}
	Fix \(n\in\mathbb N\), \(n\le m\le2n-1\), and
	\(2n-m<r\le n\).  Put
	\[
	t:=m-n,\qquad
	\zeta:=r-(2n-m)=r-n+t.
	\]
	For \(0\le h\le n-1\), the following congruence holds in \(\mathbb C[y]\):
	\begin{equation}\label{eq:Lambda-finite-cancellation}
	\sum_{j=0}^{t}\sum_{s=h+1}^{n-j}
	\Lambda^{(n)}_{m,r}(j,s)
	\binom{-\wt u-n}{s-1-h}(y-1)^{t-j}
	\equiv
	\binom{-\wt u-n}{r-1-h}
	\pmod {y^{n-h}}.
	\end{equation}
	As usual, a sum with lower limit larger than its upper limit is empty.
\end{lem}

\begin{proof}
	If \(h\ge r\), the right-hand side is zero.  Every summand on the
	left is also zero: its range has \(s\ge h+1>r\), whereas every term in
	\eqref{eq:Lambda-mrjs} contains
	\(\binom{\wt u+n}{r-s-q}=0\).  Hence assume \(0\le h\le r-1\), and set
	\[
	N:=r-1-h,\qquad \epsilon:=t-\zeta=n-r.
	\]
	Let \(E_c\) denote the coefficient of \(y^c\) on the left of
	\eqref{eq:Lambda-finite-cancellation}, where
	\(0\le c\le n-h-1=N+\epsilon\).  If \(c>t\), then every
	coefficient \([y^c](y-1)^{t-j}\) is zero, so \(E_c=0\), as required.
	Hence assume \(c\le t\).  Substitute \eqref{eq:Lambda-mrjs}, use
	\([y^c](y-1)^{t-j}=(-1)^{t-j-c}\binom{t-j}{c}\), and put
	\(p=r-s-q\).  This gives
	\begin{align}
	E_c={}&(-1)^{\zeta+t-c}
	\sum_{j=0}^{t-c}(-1)^j\binom tj\binom{t-j}{c}
	\nonumber\\
	&{}\times
	\sum_{\substack{p,q\ge0,\ p+q\le N\\p+q\ge \zeta-t+j}}
	\binom{p+q-1}{q}
	\binom{p+t-1-j}{\zeta-1-q}
	\binom{\wt u+n}{p}\binom{-\wt u-n}{N-p-q}.
	\label{eq:Lambda-Ec-original}
	\end{align}
	Temporarily omit the lower restriction \(p+q\ge \zeta-t+j\), and call
	the resulting expression \(\widetilde E_c\).  If an added term has
	\(p+q<\zeta-t+j\), then
	\[
	p+t-1-j<\zeta-1-q.
	\]
	It therefore vanishes unless the upper index on the left is negative.
	Since \(p\ge0\) and \(j\le t\), the only exceptional possibility is
	\(p=0\), \(j=t\).  Then
	\(\binom{q-1}{q}=0\) unless \(q=0\).  Thus the only added nonzero term
	is \((p,q,j)=(0,0,t)\); it occurs only for \(c=0\), and its value is
	\(-\binom{-\wt u-n}{N}\).  Consequently,
	\begin{equation}\label{eq:Lambda-Ec-exception}
	E_c=\widetilde E_c+\delta_{c,0}\binom{-\wt u-n}{N}.
	\end{equation}

	It remains to show \(\widetilde E_c=0\).  First use
	\(\binom tj\binom{t-j}{c}=\binom tc\binom{t-c}{j}\) and the finite
	difference identity
	\[
	\sum_{j=0}^{t-c}(-1)^j\binom{t-c}{j}
	\binom{p+t-1-j}{\zeta-1-q}
	=\binom{p+c-1}{\zeta-t+c-1-q}.
	\]
	Apart from the harmless scalar
	\((-1)^{\zeta+t-c}\binom tc\), the remaining sum is
	\begin{equation}\label{eq:Lambda-remaining-sum}
	\sum_{\substack{p,q\ge0\\p+q\le N}}
	\binom{p+q-1}{q}
	\binom{p+c-1}{c-\epsilon-1-q}
	\binom{\wt u+n}{p}\binom{-\wt u-n}{N-p-q}.
	\end{equation}
	To evaluate it, form its ordinary generating series in \(N\), with
	variable \(X\), and extract the second binomial coefficient with a
	variable \(Z\).  Using
	\[
	\sum_{q\ge0}\binom{p+q-1}{q}(XZ)^q=(1-XZ)^{-p},
	\]
	including \(p=0\) under the standing binomial convention, the generating
	series for \eqref{eq:Lambda-remaining-sum} is
	\begin{align*}
	&[Z^{c-\epsilon-1}](1+X)^{-\wt u-n}
	\sum_{p\ge0}\binom{\wt u+n}{p} X^p(1+Z)^{p+c-1}(1-XZ)^{-p}\\
	&\qquad=[Z^{c-\epsilon-1}](1+Z)^{c-1}(1-XZ)^{-\wt u-n}.
	\end{align*}
	Its coefficient of \(X^N\) is
	\[
	\binom{\wt u+n+N-1}{N}
	[Z^{c-\epsilon-1-N}](1+Z)^{c-1}=0,
	\]
	because \(c\le N+\epsilon\) makes the extracted exponent negative.
	Thus \(\widetilde E_c=0\).  Equation
	\eqref{eq:Lambda-Ec-exception} now gives
	\(E_c=\delta_{c,0}\binom{-\wt u-n}{N}\) for every
	\(0\le c<n-h\), which is precisely
	\eqref{eq:Lambda-finite-cancellation}.
\end{proof}

\begin{lem}[The \(\Lambda\)-remainder]
	\label{lem:stable-k0-Lambda-convolution}
	Under the hypotheses of Lemma~\ref{lem:Lambda-finite-cancellation}, with
	\(\Lambda^{(n)}_{m,r}(j,s)\) as in Definition~\ref{def:Lambda-mrjs}, for
	every \(b\ge-2n-1\) there is a Laurent polynomial
	\(K^{(n)}_{m,r,b,u}(x)\) of upper degree at most \(m\) such that
	\begin{equation}\label{eq:stable-k0-Lambda-remainder}
	\Phi_{b,r,u}(x)
	-\sum_{j=0}^{m-n}\sum_{s=1}^{n-j}
	\Lambda^{(n)}_{m,r}(j,s)x^{m-n-j}\Phi_{b,s,u}(x)
	=(1+x)^nK^{(n)}_{m,r,b,u}(x).
	\end{equation}
\end{lem}

\begin{proof}
	Put \(t=m-n\) and \(y=1+x\).  By \eqref{eq:Phi-expand-in-1px-again}, with the
	summation index renamed \(h\), for every \(R\ge1\),
	\begin{equation}\label{eq:Phi-Gh-expansion-for-Lambda}
	\Phi_{b,R,u}(x)
	=\sum_{h=0}^{R-1}\binom{-\wt u-n}{R-1-h}y^hG_{b,h}(x),
	\end{equation}
	where \(G_{b,h}(x)\) is the Laurent polynomial \eqref{eq:G-bp-def} of
	Lemma~\ref{lem:Phi-group-1px}.
	Substitute \eqref{eq:Phi-Gh-expansion-for-Lambda} into the left-hand
	side of \eqref{eq:stable-k0-Lambda-remainder}.  For each fixed \(h<n\),
	the scalar multiplying \(y^hG_{b,h}(x)\) is
	\[
	\binom{-\wt u-n}{r-1-h}
	-\sum_{j=0}^{t}\sum_{s=h+1}^{n-j}
	\Lambda^{(n)}_{m,r}(j,s)\binom{-\wt u-n}{s-1-h}(y-1)^{t-j}.
	\]
	Lemma~\ref{lem:Lambda-finite-cancellation} says that this scalar is
	divisible by \(y^{n-h}\).  After multiplication by \(y^h\), every term
	is therefore divisible by \(y^n=(1+x)^n\), proving the asserted
	factorization.

	Every \(\Phi_{b,R,u}(x)\) has upper degree at most \(2n\), and each
	shift \(x^{t-j}\) has degree at most \(t=m-n\).  Hence the left-hand
	side of \eqref{eq:stable-k0-Lambda-remainder} has upper degree at most
	\(2n+t=m+n\).  Dividing by \((1+x)^n\) gives
	\(\deg_xK^{(n)}_{m,r,b,u}\le m\).
\end{proof}

\begin{rem}\label{rem:Lambda-remainder-example}
	The remainder in \eqref{eq:stable-k0-Lambda-remainder} need not vanish.  For example, when
	\(n=2\), \(m=3\), \(r=2\), \(\wt u=1\), and \(b=-5\), the left-hand side of
	\eqref{eq:stable-k0-Lambda-remainder} is \(4x^3(1+x)^2\).
\end{rem}

\begin{lem}[\(\Lambda\)-convolution on the stable \(k=0\) range]
	\label{lem:kernel-weighted-Lambda-convolution}
	Fix \(n\in\mathbb N\), \(n\le m\le2n-1\), and
	\(2n-m<r\le n\), and let \(\Lambda^{(n)}_{m,r}(j,s)\) be as in
	Definition~\ref{def:Lambda-mrjs}.  For homogeneous \(u,v\in V\) and all
	\(a,b\ge-2n-1\),
	\begin{equation}\label{eq:C-scalar-target}
	C^{(n)}_{m,0}(r;a,b)
	=\sum_{j=0}^{m-n}\sum_{s=1}^{n-j}
	\Lambda^{(n)}_{m,r}(j,s)C^{(n)}_{n+j,0}(s;a,b).
	\end{equation}
\end{lem}

\begin{proof}
	Let the left-hand side minus the right-hand side
	of \eqref{eq:stable-k0-Lambda-remainder} be denoted by
	\((1+x)^nK(x)\).  By (II.4.9), after shifting the
	coefficient extraction for the term indexed by \(j\), the left-hand
	side minus the right-hand side of \eqref{eq:C-scalar-target} is
	\begin{align*}
	&[x^{m+2n+1}](1+x)^{-n}\Phi_{a,1,v}(x)
	\left(
	\Phi_{b,r,u}(x)-
	\sum_{j=0}^{m-n}\sum_{s=1}^{n-j}
	\Lambda^{(n)}_{m,r}(j,s)x^{m-n-j}\Phi_{b,s,u}(x)
	\right)\\
	&\qquad=[x^{m+2n+1}]\Phi_{a,1,v}(x)K(x)=0.
	\end{align*}
	Indeed, \(\deg_x\Phi_{a,1,v}\le2n\) and
	\(\deg_xK\le m\), so the product has no term of degree $m+2n+1$.  This proves
	\eqref{eq:C-scalar-target}.
\end{proof}




\begin{prop}[Closed-form triangularization of dependent stable $k=0$ terms]
	\label{prop:full-triangularization-k0-prod-Aprime}
	Fix $n\in\mathbb N$ and homogeneous $u,v,z\in V$.
	Let $m$ satisfy $n\le m\le 2n-1$, and assume $r$ satisfies $2n-m<r\le n$.
	Then the \emph{product contribution} at $(m,r)$ is an explicit linear combination of the
	triangular stable list
	\begin{equation}\label{eq:triangular-stable-list-Aprime}
	\Bigl((u_{-s}v)\,R^n_{m',0}z\Bigr)_{\mathrm p},
	\qquad
	n\le m'\le 2n-1,\ \ 1\le s\le 2n-m',
	\end{equation}
	namely
	\begin{equation}\label{eq:full-triangularization-Aprime}
	\Bigl((u_{-r}v)\,R^n_{m,0}z\Bigr)_{\mathrm p}
	=
	\sum_{j=0}^{m-n}\ \sum_{s=1}^{n-j}
	\Lambda^{(n)}_{m,r}(j,s)\;
	\Bigl((u_{-s}v)\,R^n_{n+j,0}z\Bigr)_{\mathrm p},
	\end{equation}
	where $\Lambda^{(n)}_{m,r}(j,s)$ is as in Definition~\ref{def:Lambda-mrjs}.
\end{prop}
\begin{proof}
	By Proposition~II.4.3 (specialized to $k=0$), we have
	\[
	\Bigl((u_{-r}v)\,R^n_{m,0}z\Bigr)_{\mathrm p}
	=
	\sum_{a\ge -2n-1}\ \sum_{b\ge -2n-1}
	C^{(n)}_{m,0}(r;a,b)\;v_a\,u_b\,z,
	\]
	and for each $j,s$,
	\[
	\Bigl((u_{-s}v)\,R^n_{n+j,0}z\Bigr)_{\mathrm p}
	=
	\sum_{a\ge -2n-1}\ \sum_{b\ge -2n-1}
	C^{(n)}_{n+j,0}(s;a,b)\;v_a\,u_b\,z.
	\]
	Substitute these into \eqref{eq:full-triangularization-Aprime}.  The desired identity follows
	coefficientwise from Lemma~\ref{lem:kernel-weighted-Lambda-convolution}, applied for each fixed
	$a,b\ge -2n-1$.
\end{proof}





\section{Spanning of all coefficient arrays}\label{sec:note-spanning}
\begin{thm}[Spanning of the full coefficient arrays]
\label{prop:formal-full-spanning}
For every \(m\ge k\ge0\) and \(r\ge1\), the full array
\(C^{(n)}_{m,k}(r;\cdot,\cdot)\), regarded as a function of all mode pairs
\(a,b\ge-2n-1\), is a finite linear combination of the full arrays
\begin{equation*}
C^{(n)}_{m',0}(s;\cdot,\cdot),\quad C^{(n)}_{m',n}(s;\cdot,\cdot),
\qquad n\le m'\le2n-1,\quad1\le s\le2n-m',
\end{equation*}
that is, of the full arrays indexed by \(\mathcal A\cup\mathcal B\). The
coefficients do not depend on \((a,b)\); they are given explicitly by the
recurrences of Section~\ref{app:quadratic-recurrences}. Consequently the
complex span of all full arrays \(C^{(n)}_{m,k}(r;\cdot,\cdot)\), with
\(m\ge k\ge0\) and \(r\ge1\), has dimension at most \(n(n+1)\), and
\[
\dim\mathcal S_{\mathrm{prod,reg}}(n;u,v)\le n(n+1).
\]
\end{thm}

\begin{proof}
Every identity below is an equality of scalars at each mode pair
\(a,b\ge-2n-1\), with coefficients independent of \((a,b)\); we write it
as an identity of full arrays.

\smallskip
\noindent\emph{Step 1: reduction to \(k=0\).}
Expanding the finite factor \((1+x)^k\) in (II.4.9)
gives
\[
C^{(n)}_{m,k}(r;a,b)=
\sum_{\ell=0}^{k}\binom{k}{\ell}C^{(n)}_{m-\ell,0}(r;a,b),
\]
and every index \(m-\ell\) is nonnegative because \(m\ge k\). Restricting
to the regular square gives
\begin{equation}\label{eq:formal-k-reduction}
\Gamma^{(n)}_{m,k,r}(u,v)=
\sum_{\ell=0}^{k}\binom{k}{\ell}
\Gamma^{(n)}_{m-\ell,0,r}(u,v).
\end{equation}
It therefore suffices to treat the arrays with \(k=0\), together with the
arrays with \(k=n\) that occur in Step~5.

\smallskip
\noindent\emph{Step 2: \(k=n\).}
If \(m\ge2n\), then \(C^{(n)}_{m,n}(r;\cdot,\cdot)=0\) by
Lemma~\ref{lem:prod-vanish-m-ge-n-plus-k}. Let \(n\le m\le2n-1\).
Proposition~\ref{prop:Rmn-prod-rec}\textup{(ii)} gives, at every mode pair,
\[
\sum_{t=0}^{2n-m}
\binom{r+\wt u+n-m-2}{2n-m-t}\binom{r+t-1}{t}
C^{(n)}_{m,n}(r+t;\cdot,\cdot)=0 .
\]
The coefficient of \(t=2n-m\) is \(\binom{r+2n-m-1}{2n-m}\ne0\). Solving
for that term and inducting on the descendant order, every
\(C^{(n)}_{m,n}(r;\cdot,\cdot)\) lies in the span of
\(C^{(n)}_{m,n}(s;\cdot,\cdot)\), \(1\le s\le2n-m\), which are
\(\mathcal B\)-arrays.

\smallskip
\noindent\emph{Step 3: \(k=0\) and \(n\le m\le2n-1\).}
Proposition~\ref{prop:stable-triangular-prod-full-vanish-final} gives, at
every mode pair,
\[
\sum_{s=0}^{n}
\binom{r+\wt u+n-1}{n-s}\binom{r+s-1}{s}
C^{(n)}_{m,0}(r+s;\cdot,\cdot)=0 .
\]
The coefficient of \(s=n\) is \(\binom{r+n-1}{n}\ne0\), so induction on
the descendant order reduces to \(1\le r\le n\). The arrays with
\(r\le2n-m\) are \(\mathcal A\)-arrays. For \(2n-m<r\le n\),
Lemma~\ref{lem:kernel-weighted-Lambda-convolution} writes
\(C^{(n)}_{m,0}(r;\cdot,\cdot)\) as a combination of the arrays
\(C^{(n)}_{n+j,0}(s;\cdot,\cdot)\) with \(0\le j\le m-n\) and
\(1\le s\le n-j\); since \(n-j=2n-(n+j)\), these are again
\(\mathcal A\)-arrays.

\smallskip
\noindent\emph{Step 4: \(k=0\) and \(m\ge2n\).}
For \(M\ge2n\), Lemma~\ref{lem:prod-vanish-m-ge-n-plus-k} with \(k=n\)
and the reduction of Step~1 at \(k=n\) give
\begin{equation}\label{eq:formal-m-recursion}
C^{(n)}_{M,0}(r;\cdot,\cdot)
=-\sum_{t=1}^{n}\binom nt C^{(n)}_{M-t,0}(r;\cdot,\cdot).
\end{equation}
This is the array form of
Corollary~\ref{cor:elim-mge-2n-k0-from-vanish-kn}. Every index satisfies
\(M-t\ge n\), so descending induction on \(M\) reduces to Step~3.

\smallskip
\noindent\emph{Step 5: \(k=0\) and \(0\le m\le n-1\).}
Write \(m=n-i\) with \(1\le i\le n\). The proof of
Proposition~\ref{prop:closed-elim-n-i-0} uses only the binomial reduction
of Step~1, so \eqref{eq:closed-elim-n-i-0} holds verbatim for the full
arrays:
\[
C^{(n)}_{n-i,0}(r;\cdot,\cdot)
=\sum_{s=0}^{i-1}(-1)^s\binom{n+s-1}{s}
\Bigl(C^{(n)}_{2n-i+s,n}(r;\cdot,\cdot)
-\sum_{q=0}^{n-1}\binom{n}{q+i-s}C^{(n)}_{n+q,0}(r;\cdot,\cdot)\Bigr).
\]
Here \(n\le2n-i+s\le2n-1\), so Steps~2 and~3 apply to every term.

Steps~1--5 place every full array in the span of the \(n(n+1)\) full
arrays indexed by \(\mathcal A\cup\mathcal B\). Restriction to the regular
square is linear, which gives the final assertion.
\end{proof}
\end{document}


==> anc/legacy-2V49/README.txt <==
ANCILLARY FILES FOR
  "O_n-V-Part-2V.49.tex"  (Part II; version 2V.49)
Exact-arithmetic Python scripts that check selected identities and examples of Part II over finite ranges.
THE PROOFS IN THE PAPER DO NOT DEPEND ON THESE SCRIPTS.

REQUIREMENTS AND USE
  Python >= 3.8, standard library only (fractions, math, re, functools, subprocess, ...). No other packages.
  Run everything:      python3 run_all.py
  Run one script:      python3 check_formal_ranks.py     (each script needs only zhu_common.py, and zhu_strips.py
                                                          for the three scripts that use it)
  Every script prints one "[PASS]/[FAIL]" line per section with the number of instances checked, then a line
  "RESULT <script>: PASS (...)" or "RESULT <script>: FAIL (...)", and exits with status 0 on success, nonzero on
  any mismatch.  run_all.py exits with status 0 iff every script does.  No file paths are hard-coded, nothing is
  written to disk (no __pycache__, no scratch files).
  Observed runtime (one run in a clean copy of this directory, CPython 3.13): about 1 minute 6 seconds in total;
  the slowest script takes about 21 seconds.

FILES
  zhu_common.py     shared helper (identical to the copy in the ancillary directory of Part I): the generalized
                    binomial coefficient C(N,K) (all integers N, K >= 0, and 0 for K < 0, as in eq:how-to-expand
                    (2.1)), exact truncated Laurent series with explicit tracking of the known range, p_{j,u},
                    p_{j,r,u}, the numerator Laurent polynomial Phi_{j,r,u} (Def. 2.8, eq:Phi-jru (2.23)), its
                    coefficient formula (2.26), the product coefficient C^{(n)}_{m,k}(r;a,b) of
                    eq:Gamma-discrete2-expanded-general (4.6), exact rational linear algebra, and the reporting class.
  zhu_strips.py     K_A^{(n)}, K_C^{(n)}, E^{(n)}_{p,q}(a,b), F^{(n)}_{eta,alpha}(a,b) of (4.68)-(4.73); no checks.
  run_all.py        runs the nine scripts below and prints a summary.
  check_binomial_convention.py   zhu_common.binom against the product formula, the negative-top identity, Vandermonde.
  check_phi_lemmas.py            Section 2.5, 3.2 and Appendix A: def:Phi-jru, (2.23), (2.24), (2.26) (Lemma 2.10),
                                 Cor. 2.11 with (2.29), Lemma 2.12 with (2.30), Cor. 2.13 with (2.31)-(2.33) (tested by
                                 exact polynomial division), Lemma A.1 with (A.2), Lemma A.2 with (A.4), Lemma 3.5 with
                                 (3.7) and the support of the tail (3.6).  Anchor: (4.9).  n=0..3 (n<=4 for A.2).
  check_commutator_vanishing.py  Section 3 (Theorem 1.1, Prop. 3.12): D^{(n)}_{m,k}(r;i;a)=0 computed from the
                                 definition ((3.3), (3.15), with the diagonal kernel of Part I (3.13)), after a
                                 hand-computed anchor (n=0, wt u=wt v=1: D = C(k,m+2)): n=0..3, five
                                 weights wt u, four weights wt v, r<=3, i<=3, -2n-1<=a<=4, 0<=k<=m<=2n+2; a control showing
                                 that the residue is nonzero for m<k; Cor. 3.8 (3.16); Lemma 3.6 (3.8); Lemma 3.10 (3.22);
                                 Lemma 3.11 (3.23).
  check_product_recurrences.py   Section 4.1-4.5: Prop. 4.1 ((4.5)=(4.6)=(4.8), and (4.7) for regular modes),
                                 Lemma 4.3 (4.11), Lemma 4.4, Prop. 4.5 ((i) and (4.12)), Prop. 4.6 (4.13),
                                 Prop. 4.7 (4.14) (as an identity of residue functionals), Lemma 4.9 (4.19), Lemma 4.10
                                 (4.23), Remark 4.11, Lemma 4.12 (4.25) (the coefficientwise content of Prop. 4.13
                                 (4.27)).  Anchor: the n=1 arrays of Part I Example 5.2.
  check_formal_ranks.py          Sections 4.6-4.7: (4.42) and Cor. 4.8, Lemma 4.17 (4.39)-(4.41), Lemma 4.18 (4.43)
                                 and the span bound, Lemma 4.19, Prop. 4.20 with (4.46), (4.47): formal ranks of
                                 A u B, C u B, A u C equal n(n+1) (n=1..4 directly from C; closed forms n<=8).
                                 The ranks are those of formal coefficient vectors, not of operators.
  check_interchange_involution.py  Section 4.8: (4.50), (4.51), the commutative-model identity (4.59) at the vacuum,
                                 the independence used in the proof of Lemma 4.24, J^2=1 (4.58) for n<=6, the
                                 dimensions in Prop. 4.23 and Prop. 4.26, and the counts of Cor. 4.27 and Section 5.
  check_strip_eliminations.py    Section 4.9 and 5.1: Lemmas 4.29 and 4.30 ((4.68)-(4.75)), the Pascal blocks
                                 (4.77)-(4.79), the preview formula (4.80) (which Part II states without proof) and
                                 K_A^{(2)}, K_C^{(2)} and their inverses (5.1), (5.2) for wt u = wt v = d, -8<=d<=8.
  check_heisenberg_examples.py   Section 5.2: (5.5)-(5.9) (including a Fock-space computation of (5.7) for
                                 arbitrary monomials v), the displayed polynomials (5.10)-(5.15), the minor (5.16)
                                 with det 4, and the strip congruences (5.3), (5.4).
  check_virasoro_examples.py     Section 5.3: the six displayed congruences (5.18)-(5.23), parsed from the text of
                                 the paper, against E^{(2)} and F^{(2)} computed from the coefficients C^{(2)}_{m,0}; (5.24)
                                 and the vector-field identities that follow it; the matrices and determinants
                                 (the n=1 matrix with det -18, and (5.25) with det 4), derived from the coefficients C and
                                 compared with the lists of Part I Example 5.2.
  Each script's docstring lists the exact labels (name and current number in v2V.49), the tested ranges and the
  provenance.  Equations and theorem-like environments share one counter in the paper; a few label names are
  historical (for example lem:D-uniform-Phi is Corollary 3.8), so the docstrings cite both the label and the
  environment.

EXACT OUTPUT OF ONE SUCCESSFUL RUN  (python3 run_all.py, in a clean temporary copy of this directory)
-----------------------------------------------------------------------------------------------------
==============================================================================
running check_binomial_convention.py
==============================================================================
check_binomial_convention.py  (Part II, v2V.49)
  [PASS] binom == defining product formula (eq:how-to-expand, 2.1): 3564 instances
  [PASS] negative-top identity C(-t-1,s) = (-1)^s C(t+s,s): 961 instances
  [PASS] Vandermonde convolution for integer tops (any sign): 8125 instances
RESULT check_binomial_convention.py: PASS (3 sections, 12650 instances)

==============================================================================
running check_phi_lemmas.py
==============================================================================
check_phi_lemmas.py  (Part II, v2V.49)
  [PASS] anchor: eq:Phi-a1v-coeff (4.9): [x^d] Phi_{a,1,v} = C(wt v+n, d+a+1) for -a-1<=d<=2n (r=1): 1078 instances
  [PASS] Lemma 2.10, eq:Phi-coeff-formula-cutoff (2.26), and eq:p-from-Phi-r (2.24): 10136 instances
  [PASS] Cor 2.11, eq:Phi-Laurent-expansion (2.29): support -j-r<=d<=2n; polynomial of degree <=2n for j<=-1: 1344 instances
  [PASS] Lemma 2.12, eq:Phi-coeff-rec-strip-m (2.30): strip-window recurrence in r, on the Laurent polynomials of Def. 2.8: 12320 instances
  [PASS] Cor 2.13, (2.31)-(2.33): stable kernel combination = (1+x)^n H_b(r;x) exactly, deg H_b <= n: 1008 instances
  [PASS] Lemma A.2, eq:binomial-kernel-Bp-closed (A.4): B_p(r) = C(p,n) C(-wt u, r+n-1-p): 3000 instances
  [PASS] Lemma A.1, eq:binomial-engine (A.2) under the hypotheses (A.1): 3560 instances
  [PASS] Lemma 3.5, eq:Phi-infty-general-noW (3.7), and Phi^tail starts at x^{2n+2-r} ((3.5),(3.6)): 1008 instances
RESULT check_phi_lemmas.py: PASS (8 sections, 33454 instances)

==============================================================================
running check_commutator_vanishing.py
==============================================================================
check_commutator_vanishing.py  (Part II, v2V.49)
  [PASS] anchor (hand computation): n=0, wt u=wt v=1, r=1, i=0, a=-1: F^+(x,x) = x^{-1}(1+x)^{-1}, D = C(k,m+2): 50 instances
  [PASS] D^{(n)}_{m,k}(r;i;a) = 0 for m>=k, from the definition (Thm 1.1 / Prop 3.12 / eq:comm-piece-def-mk): 234240 instances
         (control: 8 of 15 values with m<k are nonzero)
  [PASS] control: the same residue is nonzero for some m < k (test is not vacuous): 16 instances
  [PASS] eq:D-uniform-Phi-only (3.16): Phi-form of D equals the definition (both 0 for m>=k): 27864 instances
  [PASS] Lemma 3.6, eq:Fplus-diagonal-coeff-finite-tail (3.8), generic Laurent chi: 29376 instances
  [PASS] Lemma 3.11, eq:Gtail-true-cutoff-vanish (3.23): [x^{m+2n+1}](chi G_{tail,T}) = 0 for m>=k: 55728 instances
  [PASS] Lemma 3.10 (3.22): Psi^{(n)}_{i,r,u,k} has no x-power above k: 540 instances
RESULT check_commutator_vanishing.py: PASS (7 sections, 347814 instances)

==============================================================================
running check_product_recurrences.py
==============================================================================
check_product_recurrences.py  (Part II, v2V.49)
  [PASS] anchor: Part I Example 5.2, n=1: displayed coefficient arrays of (omega_{-1}omega)R^1_{1,0} and R^1_{1,1}: 2 instances
  [PASS] Prop 4.1: (4.5) Phi-product = (4.8) residue of p_{a,1,v} p_{b,r,u} = (4.6) = (4.7) (regular range): 233964 instances
  [PASS] Lemma 4.3 (4.11) degree window, and Lemma 4.4: C^{(n)}_{m,k}=0 for m>=n+k, k>=n: 68736 instances
  [PASS] Prop 4.5 (i) high-m vanishing and (ii) eq:Rmn-master-rec-prod (4.12): 30336 instances
  [PASS] Prop 4.6, eq:stable-triangular-recurrence-prod-full-final (4.13), m >= n: 35136 instances
  [PASS] Prop 4.7, eq:closed-elim-n-i-0 (4.14), as an identity of residue functionals (W = wt of u_{-r}v): 1440 instances
  [PASS] Lemma 4.9, eq:Lambda-finite-cancellation (4.19): congruence mod y^{n-h} in C[y]: 729 instances
  [PASS] Lemma 4.10, eq:stable-k0-Lambda-remainder (4.23): remainder = (1+x)^n K, deg K <= m: 1080 instances
  [PASS] Remark 4.11: n=2, m=3, r=2, wt u=1, b=-5 gives remainder 4x^3(1+x)^2: 1 instances
  [PASS] Lemma 4.12, eq:C-scalar-target (4.25) [= coefficientwise Prop 4.13, (4.27)]: 7368 instances
RESULT check_product_recurrences.py: PASS (10 sections, 378792 instances)

==============================================================================
running check_formal_ranks.py
==============================================================================
check_formal_ranks.py  (Part II, v2V.49)
  [PASS] anchor: Part I Example 5.2 arrays at n=1 give formal rank 2 = n(n+1): 3 instances
  [PASS] (4.42) k-reduction and Gamma_{M,n,r} = 0 for M>=2n (Cor. 4.8 / Prop. 4.5(i)), a,b regular and singular: 294224 instances
  [PASS] Lemma 4.17 (4.41): rho_{p,q}(Gamma-hat_{m,k,s}) = C(2n-q,s) C(k-n+s, m+p+q+s-2n+1): 192801 instances
  [PASS] Lemma 4.17: the window W_n is downward closed and equals L_n u H_n (t=p+q) as in the proof of Prop. 4.20: 2854 instances
  [PASS] Lemma 4.18 (4.43): high rows p+q>=n; dimension of span of all Gamma_{m,k,r} <= n(n+1): 21565 instances
  [PASS] Lemma 4.19: polynomial basis (4.44) and unisolvence of L_n, H_n (4.45): 9450 instances
  [PASS] Prop 4.20 (4.47): transformed columns computed from C equal the displayed scalars on W_n; zero blocks: 11916 instances
  [PASS] Prop 4.20: block structure; diagonal blocks invertible; unions have full rank n(n+1) (closed forms, n=1..8): 112 instances
  [PASS] Prop 4.20 / (4.46): A u B, C u B, A u C have formal rank n(n+1), directly from C (full coefficient vectors and the window rows after rho): 252 instances
RESULT check_formal_ranks.py: PASS (9 sections, 533177 instances)

==============================================================================
running check_interchange_involution.py
==============================================================================
check_interchange_involution.py  (Part II, v2V.49)
  [PASS] anchor: (4.51), the r=2 case of (4.50): 3024 instances
  [PASS] (4.59) in the commutative model at z=1: (b_{-r}a)R^n_{m,k}1 = sum c_{(m,r),(m+h,s)} (a_{-s}b)R^n_{m+h,k}1: 5760 instances
  [PASS] independence of the vectors (b_{-t}a)R^n_{m'',k}1 for distinct (m'',t) (proof of Lemma 4.24): 4510 instances
  [PASS] Lemma 4.24 (4.58): J^2 = 1 on the seed coefficient matrices of A (k=0) and B (k=n): 4396 instances
  [PASS] Prop 4.23, Prop 4.26: parity counts, dim ker(1-J), dim im(1-J), and odd seeds are a basis modulo im(1-J): 516 instances
  [PASS] Cor 4.27 (4.64) and the counts of Section 5.4-5.6: 21 instances
RESULT check_interchange_involution.py: PASS (6 sections, 18227 instances)

==============================================================================
running check_strip_eliminations.py
==============================================================================
check_strip_eliminations.py  (Part II, v2V.49)
  [PASS] anchor: C^{(1)}_{1,0}(1;-3,-3) = 1 (Part I Example 5.2 array) and K_A^{(1)} = (1): 2 instances
  [PASS] Lemma 4.29: K_A invertible (n=1..6, all weight pairs), K_A E = -C on every column, and (4.80) preview formula: 9804 instances
  [PASS] Lemma 4.30: K_C invertible and block lower triangular; vanishing below degree 3n+1-eta-r: 9830 instances
  [PASS] Pascal blocks (4.77), det (4.78), inverse (4.79), factorization M=PQ: 1419 instances
  [PASS] Lemma 4.30: K_C F = -C, support of F, survivor formula (4.75), zero coefficient on the strip-A deep triangle: 12520 instances
  [PASS] Section 5.1: K_A^{(2)}, K_C^{(2)} and inverses for wt u = wt v = d (displayed row/column orders): 68 instances
RESULT check_strip_eliminations.py: PASS (6 sections, 33643 instances)

==============================================================================
running check_heisenberg_examples.py
==============================================================================
check_heisenberg_examples.py  (Part II, v2V.49)
  [PASS] anchor: (5.7) at n=1, m=1, k=0, v=1, hand-expanded: s_4+3s_3+3s_2+s_1: 2 instances
  [PASS] (5.7): (h_{-1}h)R^n_{m,k}v computed in the Fock space = displayed right-hand side (arbitrary v): 810 instances
  [PASS] (5.8): sum_i C(n+k+2,i) x_{q+m+2n+3-i} = sum_{b=0}^{k+1} C(k+1,b) phi^{(n)}_{q+m+1-b}, with q+m+1-b >= 1: 5200 instances
  [PASS] (5.5)-(5.6): free variables x_1..x_{2n+1} for n=1,2 (the relation phi_m has top variable x_{m+2n+2}, coefficient 1): 152 instances
  [PASS] (5.10): (h_{-1}h)R^1_{1,0} reduced modulo (5.5) equals the displayed polynomial (acting on v=1 and via (5.9)): 2 instances
  [PASS] (5.11): (h_{-1}h)R^1_{1,1} reduced modulo (5.5) equals the displayed polynomial (acting on v=1 and via (5.9)): 2 instances
  [PASS] (5.12): (h_{-1}h)R^2_{2,0} reduced modulo (5.5) equals the displayed polynomial (acting on v=1 and via (5.9)): 2 instances
  [PASS] (5.13): (h_{-1}h)R^2_{3,0} reduced modulo (5.5) equals the displayed polynomial (acting on v=1 and via (5.9)): 2 instances
  [PASS] (5.14): (h_{-1}h)R^2_{2,2} reduced modulo (5.5) equals the displayed polynomial (acting on v=1 and via (5.9)): 2 instances
  [PASS] (5.15): (h_{-1}h)R^2_{3,2} reduced modulo (5.5) equals the displayed polynomial (acting on v=1 and via (5.9)): 2 instances
  [PASS] (5.16): the 4x4 minor, det = 4; independence of the level-one and level-two polynomials: 6 instances
  [PASS] (5.3): h_{-5}h_{-5}z = (2h_{-5}h_{-3}+4h_{-4}h_{-4}+8h_{-4}h_{-3}+3h_{-3}h_{-3})z modulo U_A, from E^{(2)}_{0,0}: 7 instances
  [PASS] (5.4): h_{-2}h_{-5}z = -(...)z modulo U_C, from F^{(2)}_{1,0}; the term h_{-5}h_{-2} is moved to the left and divided out: 19 instances
RESULT check_heisenberg_examples.py: PASS (13 sections, 6208 instances)

==============================================================================
running check_virasoro_examples.py
==============================================================================
check_virasoro_examples.py  (Part II, v2V.49)
  [PASS] anchor: K_A^{(2)} at wt u = wt v = 2 equals [[0,1,1],[4,9,8],[1,2,2]] (displayed matrix of (5.1) with wt u = 2): 1 instances
  [PASS] (5.18)-(5.20): strip-A eliminations of X_{-5,-5}, X_{-5,-4}, X_{-4,-5} (parsed text vs E^{(2)}_{p,q}(a,b)): 6 instances
  [PASS] (5.21)-(5.23): strip-C eliminations of X_{-2,-5}, X_{-4,-4}, X_{-3,-5} (parsed text vs F^{(2)}_{eta,alpha}(a,b)): 6 instances
  [PASS] (5.24): symbols of omega R^n_{m,0}: top index x_{m+2n+3}, coefficient 1; omega R^n_{m,0} = sum_i C(n+2,i) L(i-m-2n-3): 74 instances
  [PASS] vector fields after (5.24): the bracket formula, H(t) = t^{-2n-2}(1+t)^{n+2}, and H t^{-2} C[t^{-1}] in C[t^{-1}]: 476 instances
  [PASS] (5.25) and the n=1 matrix: leading symbols from C (= Part I Example 5.2 lists), matrices and determinants: 186 instances
RESULT check_virasoro_examples.py: PASS (6 sections, 749 instances)

==============================================================================
SUMMARY (Part II, O_n-V-Part-2V.49.tex)
==============================================================================
  PASS check_binomial_convention.py            0.1 s
  PASS check_phi_lemmas.py                     0.7 s
  PASS check_commutator_vanishing.py          12.1 s
  PASS check_product_recurrences.py           11.9 s
  PASS check_formal_ranks.py                  17.8 s
  PASS check_interchange_involution.py        20.6 s
  PASS check_strip_eliminations.py             1.4 s
  PASS check_heisenberg_examples.py            1.7 s
  PASS check_virasoro_examples.py              0.3 s
total time 66.6 s
ALL 9 SCRIPTS PASSED
-----------------------------------------------------------------------------------------------------
(Only the times in the summary table vary from run to run.)

LIMITATIONS
  * These are finite checks: every statement is tested for the integer ranges listed in the docstring, not for all
    parameters.  They are checks of the displayed identities and examples, not proofs; they support but do not
    replace the arguments in the paper.
  * Formal coefficient-space ranks (check_formal_ranks.py, check_interchange_involution.py) are ranks of vectors of
    independent labeled symbols; they are not ranks of operators (Remark 4.28 and Remark 4.21 of the paper).
  * The Virasoro and Heisenberg checks compare the displayed congruences with the coefficients C^{(2)}_{m,0}(r;a,b);
    the non-formal statements about the universal Virasoro algebra (leading-symbol argument) are only checked at the
    level of the displayed numbers and determinants.
  * The identity (4.80) is stated in Part II as a preview of Part III; its check here is a finite numerical check.
  * Every script other than check_binomial_convention.py (which compares the helper with the
    defining product formula) begins with an anchor, a small case computed by hand or taken from a displayed example of the paper,
    before the general checks are run.  A mutation of the helper (one wrong value of a binomial coefficient or of
    the product coefficient) makes the scripts that use it fail.

PROVENANCE
  From the earlier audits of this paper (scripts p2phi.py, p2comm.py, p2formal.py, p2rank.py, p2ex.py, p2ex2.py,
  p2heis.py, p2_J_commutative.py):
    check_phi_lemmas.py (the checks of (2.26)/(2.24), (2.30), (2.31)-(2.33), A.1, A.2, (3.5)-(3.7)),
    check_commutator_vanishing.py (the vanishing computation and its m<k control; rewritten here),
    check_product_recurrences.py (Prop. 4.5, 4.6, 4.7, Lemma 4.12, Remark 4.11),
    check_formal_ranks.py (the rank computations and the check of (4.41)),
    check_interchange_involution.py (the commutative-model identity and J^2=1),
    check_strip_eliminations.py (the matrices K_A, K_C, the survivor formula (4.75), the preview (4.80)),
    check_heisenberg_examples.py (the reduction to the displayed polynomials, the minor, (5.3), (5.4)),
    check_virasoro_examples.py (the comparison of the displayed strip congruences and the minors).
  Added in the 2026-10-06 review: check_binomial_convention.py; the assertion-based consolidation of all scripts; the
    anchors; in check_phi_lemmas.py the Cor. 2.11 support check and the tail-support statement; in
    check_commutator_vanishing.py the checks of (3.16), (3.8), (3.23), (3.22); in check_product_recurrences.py the
    checks of Prop. 4.1, Lemma 4.3, 4.4, 4.9, 4.10; in check_formal_ranks.py the checks of (4.42), (4.43), Lemma 4.19,
    (4.47), the zero blocks, the block structure and the window; in check_interchange_involution.py the independence
    check, the kernel/image/basis dimension checks and the arithmetic of the counts; in check_strip_eliminations.py the
    identities K E = -C and K F = -C, the lowest-degree bound, the Pascal blocks and the invertibility checks for
    unequal weights; in check_heisenberg_examples.py the Fock-space check of (5.7) and the check of (5.8); in
    check_virasoro_examples.py the parsing of the displayed congruences from the paper text, the Part I cross-check of
    the symbols, and the checks of (5.24) and of the vector-field identities.
  The 2026-10-06 review did not change any statement of the paper.


==> anc/legacy-2V49/check_binomial_convention.py <==
#!/usr/bin/env python3
"""check_binomial_convention.py -- Part II (O_n-V-Part-2V.49.tex)

Checks the global binomial-coefficient convention used by every other script,
against the convention stated in the paper:

  Part II, eq:how-to-expand (2.1) (the same convention as Part I, eq:binom-coeff):
      C(N,K) = N(N-1)...(N-K+1)/K!  for all integers N and all K >= 0,
      C(N,K) = 0 for K < 0; no assumption N >= 0.

Tested (finite ranges):
  * zhu_common.binom agrees with the defining product formula for
    -40 <= N <= 40 and -3 <= K <= 40;
  * the negative-top identity C(-t-1,s) = (-1)^s C(t+s,s), s >= 0, for
    0 <= t <= 30, 0 <= s <= 30;
  * Vandermonde: sum_j C(a,N-j) C(b,j) = C(a+b,N) for -12 <= a,b <= 12, 0 <= N <= 12.

This is a finite check, not a proof; it only guards the helper function.
Written for the 2026-10-06 review (new; not from the earlier audits).
"""
import os
import sys
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from zhu_common import Checker, binom, selftest_binom

chk = Checker("check_binomial_convention.py", "Part II, v2V.49")

with chk.section("binom == defining product formula (eq:how-to-expand, 2.1)") as s:
    n, bad = selftest_binom()
    s.n = n
    s.fails = ["%d mismatches" % bad] if bad else []

with chk.section("negative-top identity C(-t-1,s) = (-1)^s C(t+s,s)") as s:
    for t in range(0, 31):
        for k in range(0, 31):
            s.eq(binom(-t - 1, k), (-1) ** k * binom(t + k, k), "t=%d s=%d" % (t, k))

with chk.section("Vandermonde convolution for integer tops (any sign)") as s:
    for a in range(-12, 13):
        for b in range(-12, 13):
            for N in range(0, 13):
                s.eq(sum(binom(a, N - j) * binom(b, j) for j in range(0, N + 1)),
                     binom(a + b, N), "a=%d b=%d N=%d" % (a, b, N))

chk.finish()


==> anc/legacy-2V49/check_commutator_vanishing.py <==
#!/usr/bin/env python3
"""check_commutator_vanishing.py -- Part II (O_n-V-Part-2V.49.tex)

Finite exact checks around the vanishing of the commutator contribution
((u_{-r}v) R^n_{m,k} z)_c (Theorem 1.1, Section 3 of Part II).  Finite check, not a proof.

Labels checked (name, current number in v2V.49):
  thm:comm-vanishing (Thm 1.1) and prop:Rcomm-strip-vanish-main (Prop 3.12):
     D^{(n)}_{m,k}(r;i;a) = 0 for all m >= k >= 0, r >= 1, i >= 0, a >= -2n-1, where
     eq:comm-piece-def-mk (3.3) and eq:comm-D-expansion-mk (3.15) define D through
        D = Res_x (1+x)^{wt u+wt v+r-1+n+k} x^{-(m+2n+2)} F^+_{i,r,u}(x,x) p_{a,1,u_i v}(x),
     with wt(u_i v) = wt u + wt v - i - 1 and F^+_{i,r,u}(x,x) the diagonal kernel built from
     the definition of Part I, eq:Fium-explicit (3.13): band j=-2n-1..-1 with p_{j,r,u}(x) x^{j-i}
     and tail j >= 0 with x^{2n+2-r} P_{j,r,u}(x) x^{j-i}.
  (control)  the same residue is NOT zero in general when m < k, so the test is not vacuous.
  cor:D-uniform-Phi (labelled lem:D-uniform-Phi, Cor. 3.8), eq:D-uniform-Phi-only (3.16):
     D = sum_{t=-2n-1}^{T} C(t,i) [x^{m+2n+1+i-t}]((1+x)^{k+i-wt u-n+1} Phi_{t,r,u} Phi_{a,1,u_i v}),
     T = max(-1, m+r+i+a); here evaluated and compared with the definition.
  lem:Fplus-diagonal-coeff-finite-tail (Lemma 3.6), eq:Fplus-diagonal-coeff-finite-tail (3.8):
     the coefficient formula for [x^M]((1+x)^gamma F^+_{i,r,u}(x,x) chi(x)).
  lem:Gtail-true-cutoff-vanish (Lemma 3.11), eq:Gtail-true-cutoff-vanish (3.23), with
     G_{tail,T} of eq:Gtail-def (3.13), Phi^tail of eq:Phi-tail-explicit (3.6).
  lem:Gtail-initial-kernel-degree (Lemma 3.10): Psi^{(n)}_{i,r,u,k} of eq:H-initial-tail-kernel-def
     (3.22) has highest x-degree <= k.
Tested ranges:
  anchor (hand computation): n=0, wt u=wt v=1, r=1, i=0, a=-1, 0<=m,k<=6: D = C(k,m+2)
  D=0 from the definition: n=0..3, wt u in {-2,0,1,2,3}, wt v in {-1,1,2,4}, r=1..3, i=0..3,
     0<=k<=m<=2n+2, -2n-1<=a<=4
  control (m<k): n=1, wt u=wt v=2, r=1, i=1, (m,k) in {(0,1),(0,2),(1,3)}, -3<=a<=1
  (3.16): n=0..2, wt u in {-2,0,1,3}, wt v in {-1,2}, r=1..3, i=0..2, 0<=k<=m<=2n+2, -2n-1<=a<=3
  (3.8): n=0..2, wt u in {-2,0,1,3}, r=1..3, i=0..3, gamma in {-2,0,3}, e_min in {-4,-1,0,2},
     M from e_min-3 to e_min+13, chi = 5x^{e_min}-3x^{e_min+1}+2x^{e_min+2}+7x^{e_min+3}
  (3.23): n=0..2, wt u in {-1,1,2,3}, wt(u_i v) in {-1,1,2,4}, r=1..3, i=0..2, 0<=k<=m<=2n+2, -2n-1<=a<=3
  (3.22): n=0..2, wt u in {-2,0,1,2,3}, r=1..3, i=0..2, k=0..3; degrees k+1..k+10

Provenance.  The vanishing computation and its m<k control were written during the earlier audits
(p2comm.py); it has been rewritten here to extract single coefficients (same objects, same
ranges, much faster).  The checks of (3.16), (3.8), (3.23), (3.22) were added in the 2026-10-06 review.
"""
import os
import sys
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from zhu_common import (Checker, Series, binom, mono, onepx, p_series, p_deriv_series, deriv_div, Phi_poly)

chk = Checker("check_commutator_vanishing.py", "Part II, v2V.49")


def F_diag(i, r, wtu, n, T, jmax):
    """F^+_{i,r,u}(x,x) from Part I eq:Fium-explicit (3.13), evaluated at x_1=x_2=x:
         sum_{j=-2n-1}^{-1} C(j,i) p_{j,r,u}(x) x^{j-i}
       + sum_{j=0}^{jmax} C(j,i) x^{j-i} (1/(r-1)!) d^{r-1}/dx^{r-1} ( p_{j,u}(x) - x^{-j-1} ),
       where p_{j,u} - x^{-j-1} = x^{2n+1} P_{j,u} (Part I eq:p-P-decomp).  Known up to x^T."""
    F = Series({}, 10 ** 6)
    for j in range(-2 * n - 1, 0):
        F = F + p_deriv_series(j, r, wtu, n, T + i + 2 * n + 5).shift(j - i).scale(binom(j, i))
    for j in range(max(0, i), jmax + 1):
        tail = p_series(j, wtu, n, T + r + j + 5) - mono(-j - 1, Series.HUGE)
        F = F + deriv_div(tail, r - 1).shift(j - i).scale(binom(j, i))
    return Series({e: v for e, v in F.c.items() if e <= T}, T)


def coeff_times_onepx(G, e, M):
    """[x^M] ((1+x)^e G(x)) = sum_t C(e,t) [x^{M-t}] G."""
    lo = G.low()
    return sum(binom(e, t) * G.coef(M - t) for t in range(0, M - lo + 1))


# ---------------------------------------------------------------------------
with chk.section("anchor (hand computation): n=0, wt u=wt v=1, r=1, i=0, a=-1: F^+(x,x) = x^{-1}(1+x)^{-1}, D = C(k,m+2)") as s:
    # n=0, wt u=1: p_{-1,u}(x) = (1+x)^{-1}; for j>=0, C(1, j+2+t) = 0, so P_{j,u} = 0 and the tail vanishes; the band is j=-1
    # only, with C(-1,0)=1 and x^{j-i} = x^{-1}.  wt(u_0 v) = 1, p_{-1,u_0 v} = (1+x)^{-1}, the kernel is (1+x)^{2+k}, so
    # D = [x^{m+1}] ((1+x)^k x^{-1}) = C(k,m+2).
    T = 30
    F = F_diag(0, 1, 1, 0, T, jmax=12)
    hand = onepx(-1, T + 3).shift(-1)
    s.check(F.agree_with(hand, -1, T - 2), "F^+_{0,1,u}(x,x) vs x^{-1}(1+x)^{-1}")
    G = F * p_series(-1, 1, 0, T + 20)
    for m in range(0, 7):
        for k in range(0, 7):
            s.eq(coeff_times_onepx(G, 1 + 1 + 1 - 1 + 0 + k, m + 1), binom(k, m + 2), "m=%d k=%d" % (m, k))

# ---------------------------------------------------------------------------
with chk.section("D^{(n)}_{m,k}(r;i;a) = 0 for m>=k, from the definition (Thm 1.1 / Prop 3.12 / eq:comm-piece-def-mk)") as s:
    for n in range(0, 4):
        for wtu in (-2, 0, 1, 2, 3):
            for wtv in (-1, 1, 2, 4):
                for r in range(1, 4):
                    for i in range(0, 4):
                        T = 4 * n + 16
                        F = F_diag(i, r, wtu, n, T, jmax=4 * n + 6 + i + r + 10)
                        w = wtu + wtv - i - 1                       # wt(u_i v)
                        for a in range(-2 * n - 1, 5):
                            G = F * p_series(a, w, n, T + 20)
                            for m in range(0, 2 * n + 3):
                                for k in range(0, m + 1):
                                    D = coeff_times_onepx(G, wtu + wtv + r - 1 + n + k, m + 2 * n + 1)
                                    s.check(D == 0, "n=%d wtu=%d wtv=%d r=%d i=%d m=%d k=%d a=%d: D=%r" % (n, wtu, wtv, r, i, m, k, a, D))

with chk.section("control: the same residue is nonzero for some m < k (test is not vacuous)") as s:
    n, wtu, wtv, r, i = 1, 2, 2, 1, 1
    F = F_diag(i, r, wtu, n, 40, 40)
    nonzero = 0
    total = 0
    for (m, k) in [(0, 1), (0, 2), (1, 3)]:
        for a in range(-3, 2):
            G = F * p_series(a, wtu + wtv - i - 1, n, 60)
            total += 1
            if coeff_times_onepx(G, wtu + wtv + r - 1 + n + k, m + 2 * n + 1) != 0:
                nonzero += 1
    s.n = total
    s.check(nonzero > 0, "no nonzero control value found")
    print("         (control: %d of %d values with m<k are nonzero)" % (nonzero, total))

# ---------------------------------------------------------------------------
with chk.section("eq:D-uniform-Phi-only (3.16): Phi-form of D equals the definition (both 0 for m>=k)") as s:
    for n in range(0, 3):
        for wtu in (-2, 0, 1, 3):
            A = wtu + n
            for r in range(1, 4):
                for i in range(0, 3):
                    T = 4 * n + 16
                    F = F_diag(i, r, wtu, n, T, jmax=4 * n + 6 + i + r + 10)
                    Phit = {t: Phi_poly(t, r, wtu, n) for t in range(-2 * n - 1, 2 * n + 2 + r + i + 4)}
                    for wtv in (-1, 2):
                        w = wtu + wtv - i - 1
                        for a in range(-2 * n - 1, 4):
                            Phia = Phi_poly(a, 1, w, n)
                            G = F * p_series(a, w, n, T + 20)
                            Qt = {t: Phit[t] * Phia for t in Phit}
                            for m in range(0, 2 * n + 3):
                                Tmra = max(-1, m + r + i + a)
                                for k in range(0, m + 1):
                                    M = m + 2 * n + 1
                                    tot = sum(binom(t, i) * coeff_times_onepx(Qt[t], k + i - A + 1, M + i - t)
                                              for t in range(-2 * n - 1, Tmra + 1))
                                    direct = coeff_times_onepx(G, wtu + wtv + r - 1 + n + k, M)
                                    s.check(tot == direct, "n=%d wtu=%d wtv=%d r=%d i=%d m=%d k=%d a=%d: %r vs %r" % (n, wtu, wtv, r, i, m, k, a, tot, direct))

# ---------------------------------------------------------------------------
with chk.section("Lemma 3.6, eq:Fplus-diagonal-coeff-finite-tail (3.8), generic Laurent chi") as s:
    for n in range(0, 3):
        for wtu in (-2, 0, 1, 3):
            A = wtu + n
            for r in range(1, 4):
                Phit = {t: Phi_poly(t, r, wtu, n) for t in range(-2 * n - 1, 30)}
                for i in range(0, 4):
                    # one F for all M below: needs F up to x^(M-emin) <= x^13 and tail terms j <= T+6 <= 13+r+i+6
                    F = F_diag(i, r, wtu, n, 20, jmax=13 + r + i + 6)       # tail terms beyond T are included on purpose
                    for gamma in (-2, 0, 3):
                        for emin in (-4, -1, 0, 2):
                            chi = Series({emin: 5, emin + 1: -3, emin + 2: 2, emin + 3: 7}, Series.HUGE)
                            Fchi = F * chi
                            Y = onepx(gamma, 60) * chi
                            for M in range(emin - 3, emin + 14):
                                T = max(-1, M + r + i - 2 * n - 2 - emin)
                                lhs = coeff_times_onepx(Fchi, gamma, M)
                                rhs = 0
                                for t in range(-2 * n - 1, T + 1):
                                    X = Phit[t] * chi
                                    rhs += binom(t, i) * coeff_times_onepx(X, gamma - (A + r - 1), M + i - t)
                                rhs -= Y.coef(M + r + i) * sum(binom(t, i) * binom(-t - 1, r - 1) for t in range(0, T + 1))
                                s.check(lhs == rhs, "n=%d wtu=%d r=%d i=%d gamma=%d emin=%d M=%d: %r vs %r" % (n, wtu, r, i, gamma, emin, M, lhs, rhs))

# ---------------------------------------------------------------------------
def Phi_infty_def(j, r, wtu, n, Pmax=70):
    """Phi^infty_{j,r,u} from the definition eq:Phi-infty-jru (3.5), p-sum truncated at Pmax
    (so every coefficient of x^e with e <= Pmax-j-r is exact)."""
    A = wtu + n
    tot = Series({}, Pmax - j - r)
    for s_ in range(0, r):
        inner = Series({p - j - 1 - s_: binom(A, p) * binom(p - j - 1, s_) for p in range(0, Pmax + 1)}, Pmax - j - 1 - s_)
        poly = Series({c: binom(s_, c) for c in range(0, s_ + 1)}, Series.HUGE)
        tot = tot + poly * inner * binom(-A, r - 1 - s_)
    return tot


with chk.section("Lemma 3.11, eq:Gtail-true-cutoff-vanish (3.23): [x^{m+2n+1}](chi G_{tail,T}) = 0 for m>=k") as s:
    for n in range(0, 3):
        for wtu in (-1, 1, 2, 3):
            A = wtu + n
            for r in range(1, 4):
                for i in range(0, 3):
                    # S_T = sum_{j=-2n-1}^{T} C(j,i) x^{j-i} Phi^tail_{j,r,u}, Phi^tail = Phi^infty - Phi  (Def. 3.4)
                    Jmax = (2 * n + 2) + r + i + 3          # largest T = m+r+i+a with m<=2n+2, a<=3
                    S = {}
                    run = Series({}, 10 ** 6)
                    for j in range(-2 * n - 1, Jmax + 1):
                        tail = Phi_infty_def(j, r, wtu, n) - Phi_poly(j, r, wtu, n)
                        run = run + tail.shift(j - i).scale(binom(j, i))
                        S[j] = run
                    for w in (-1, 1, 2, 4):
                        for a in range(-2 * n - 1, 4):
                            chi = Phi_poly(a, 1, w, n)
                            for m in range(0, 2 * n + 3):
                                Tm = max(-1, m + r + i + a)
                                X = chi * S[Tm]
                                for k in range(0, m + 1):
                                    val = coeff_times_onepx(X, k + i + 1 - A, m + 2 * n + 1)
                                    s.check(val == 0, "n=%d wtu=%d w=%d r=%d i=%d a=%d k=%d m=%d: %r" % (n, wtu, w, r, i, a, k, m, val))

with chk.section("Lemma 3.10 (3.22): Psi^{(n)}_{i,r,u,k} has no x-power above k") as s:
    for n in range(0, 3):
        for wtu in (-2, 0, 1, 2, 3):
            A = wtu + n
            for r in range(1, 4):
                for i in range(0, 3):
                    for k in range(0, 4):
                        # Omega^{(n)}_{i,s}(p) = sum_{t=-2n-1}^{p-2n-2} C(t,i) C(p-t-1,s)   (eq:Omega-initial-tail-def)
                        def Omega(sv, p):
                            return sum(binom(t, i) * binom(p - t - 1, sv) for t in range(-2 * n - 1, p - 2 * n - 1))
                        Psi = Series({}, 10 ** 6)
                        Ptop = 60
                        for sv in range(0, r):
                            inner = Series({p - i - 1 - sv: binom(A, p) * Omega(sv, p) for p in range(1, Ptop + 1)}, Ptop - i - 1 - sv)
                            poly = Series({c: binom(sv, c) for c in range(0, sv + 1)}, Series.HUGE)
                            Psi = Psi + poly * inner * binom(-A, r - 1 - sv)
                        Psi = onepx(k + i + 1 - A, 100) * Psi
                        s.check(all(Psi.coef(e) == 0 for e in range(k + 1, k + 11)), "n=%d wtu=%d r=%d i=%d k=%d" % (n, wtu, r, i, k))

chk.finish()


==> anc/legacy-2V49/check_formal_ranks.py <==
#!/usr/bin/env python3
"""check_formal_ranks.py -- Part II (O_n-V-Part-2V.49.tex)

Finite exact checks of the formal coefficient space S_prod,reg(n;u,v) of Section 4.6-4.7 of Part II.
All ranks below are ranks of FORMAL coefficient vectors (independent labeled symbols [v_a u_b]); they are
not ranks of operators (see Remark 4.28, rem:formal-versus-operator).  Finite check, not a proof.

Labels checked (name, current number in v2V.49):
  [anchor] the n=1 arrays of Part I Example 5.2 (exa:virasoro-quadratic-window): C^{(1)}_{1,0}(1;a,b) =
        [[1,2,1],[2,4,2],[1,2,1]] and C^{(1)}_{1,1}(1;a,b) = [1,3,3] (x) [1,3,3] on -3<=a,b<=-1 (wt u = wt v = 2),
        which give formal rank 2 = n(n+1) at n=1
  def:universal-prod-reg-space (Def. 4.15), eq:Gamma-prod-reg-def (4.34), eq:formal-ABC-seeds (4.37)
  eq:formal-k-reduction (4.42) and, for k=n, M>=2n, the coefficient identity behind cor:elim-mge-2n-k0-from-vanish-kn
        (Cor. 4.8), eq:kn-vanish-implies-mrecurrence-fullR
  lem:formal-weight-removal (Lemma 4.17): eq:formal-rho (4.39), eq:formal-hat-Gamma (4.40),
        eq:formal-weight-free-entry (4.41)
  lem:formal-dimension-upper-bound (Lemma 4.18): eq:formal-high-polynomial (4.43), and dim <= n(n+1) on the
        span of all Gamma_{m,k,r} with m<=3n+2, r<=2n+2
  lem:formal-polynomial-grids (Lemma 4.19): eq:formal-polynomial-basis (4.44), eq:formal-low-high-grids (4.45)
  prop:AB-prodreg-full-rank (Prop. 4.20): eq:formal-exact-dimension (4.46), eq:formal-ABC-matrix-entries (4.47),
        zero blocks, block-triangular structure with invertible diagonal blocks, and rank n(n+1) of
        A u B, C u B, A u C.
Tested ranges:
  (4.42), Cor. 4.8 coefficients: n=1..3, the seven pairs (wt u, wt v) in {(1,1),(2,2),(1,2),(3,0),(-1,2),(0,0),(4,-3)},
        1<=r<=4, -2n-1<=a,b<=2, 0<=k<=m<=3n+1 (and M=2n..3n+2 for Cor. 4.8)
  (4.41): n=1..3, the seven weight pairs, 0<=k<=m<=3n+1, s=0..2n, 0<=p,q<=2n
  (4.43): n=1..3, the first five weight pairs, m=0..3n+1, s=0..2n, p+q>=n
  Lemma 4.18 span bound: n=1..3 (first four weight pairs for n=1,2; first two for n=3), all (m,k,r) with
        0<=k<=m<=3n+2, 1<=r<=2n+2 (the rank found equals n(n+1))
  Lemma 4.19: n=1..7, c=-n..n;  Prop 4.20: (4.47) against C and ranks: n=1..4, the seven weight pairs;
        closed forms (block structure, determinants): n=1..8

Provenance.  The rank computations and the check of (4.41) come from the earlier audits (p2formal.py).  The
anchor, the checks of (4.42), (4.43), Lemma 4.19, (4.47), the zero blocks, the block structure and the window
are new in the 2026-10-06 review.
"""
import os
import sys
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from zhu_common import Checker, binom, prod_coeff, mat_rank, mat_det

chk = Checker("check_formal_ranks.py", "Part II, v2V.49")
C = prod_coeff
WW = [(1, 1), (2, 2), (1, 2), (3, 0), (-1, 2), (0, 0), (4, -3)]


def Gam(n, m, k, r, wu, wv):
    """Gamma^{(n)}_{m,k,r}(u,v), eq:Gamma-prod-reg-def (4.34), as a vector indexed by (a,b), a,b=-2n-1..-1."""
    return [C(n, m, k, r, a, b, wu, wv) for a in range(-2 * n - 1, 0) for b in range(-2 * n - 1, 0)]


def rho_value(n, vec, p, q, wu, wv):
    """rho_{p,q}(vec), eq:formal-rho (4.39)."""
    N = 2 * n + 1
    return sum(binom(-wv - n, p - a) * binom(-wu - n, q - b) * vec[a * N + b]
               for a in range(0, p + 1) for b in range(0, q + 1))


def Gamma_hat(n, m, k, s, wu, wv):
    """widehat Gamma^{(n)}_{m,k,s}, eq:formal-hat-Gamma (4.40)."""
    N2 = (2 * n + 1) ** 2
    v = [0] * N2
    for r in range(1, s + 2):
        c = binom(wu + n, s + 1 - r)
        g = Gam(n, m, k, r, wu, wv)
        for i in range(N2):
            v[i] += c * g[i]
    return v


def window(n):
    return [(p, q) for p in range(0, n) for q in range(0, 2 * n - 2 * p)]


# ---------------------------------------------------------------------------
with chk.section("anchor: Part I Example 5.2 arrays at n=1 give formal rank 2 = n(n+1)") as s:
    g0 = Gam(1, 1, 0, 1, 2, 2)
    g1 = Gam(1, 1, 1, 1, 2, 2)
    s.eq(g0, [1, 2, 1, 2, 4, 2, 1, 2, 1], "Gamma_{1,0,1}")
    s.eq(g1, [x * y for x in (1, 3, 3) for y in (1, 3, 3)], "Gamma_{1,1,1}")
    s.eq(mat_rank([g0, g1]), 2, "rank")

with chk.section("(4.42) k-reduction and Gamma_{M,n,r} = 0 for M>=2n (Cor. 4.8 / Prop. 4.5(i)), a,b regular and singular") as s:
    for n in range(1, 4):
        for (wu, wv) in WW:
            for r in range(1, 5):
                for a in range(-2 * n - 1, 3):
                    for b in range(-2 * n - 1, 3):
                        for m in range(0, 3 * n + 2):
                            for k in range(0, m + 1):
                                v = sum(binom(k, l) * C(n, m - l, 0, r, a, b, wu, wv) for l in range(0, k + 1))
                                s.eq(C(n, m, k, r, a, b, wu, wv), v, "(4.42) n=%d wt=(%d,%d) r=%d a=%d b=%d m=%d k=%d" % (n, wu, wv, r, a, b, m, k))
                        for M in range(2 * n, 3 * n + 3):
                            v = sum(binom(n, t) * C(n, M - t, 0, r, a, b, wu, wv) for t in range(0, n + 1))
                            s.eq(v, 0, "Cor 4.8 n=%d wt=(%d,%d) r=%d a=%d b=%d M=%d" % (n, wu, wv, r, a, b, M))

with chk.section("Lemma 4.17 (4.41): rho_{p,q}(Gamma-hat_{m,k,s}) = C(2n-q,s) C(k-n+s, m+p+q+s-2n+1)") as s:
    for n in range(1, 4):
        for (wu, wv) in WW:
            for m in range(0, 3 * n + 2):
                for k in range(0, m + 1):
                    for sx in range(0, 2 * n + 1):
                        gh = Gamma_hat(n, m, k, sx, wu, wv)
                        for p in range(0, 2 * n + 1):
                            for q in range(0, 2 * n + 1):
                                s.eq(rho_value(n, gh, p, q, wu, wv), binom(2 * n - q, sx) * binom(k - n + sx, m + p + q + sx - 2 * n + 1),
                                     "n=%d wt=(%d,%d) m=%d k=%d s=%d p=%d q=%d" % (n, wu, wv, m, k, sx, p, q))

with chk.section("Lemma 4.17: the window W_n is downward closed and equals L_n u H_n (t=p+q) as in the proof of Prop. 4.20") as s:
    for n in range(1, 9):
        W = set(window(n))
        s.eq(len(W), n * (n + 1), "n=%d |W_n|" % n)
        for (p, q) in W:
            for p1 in range(0, p + 1):
                for q1 in range(0, q + 1):
                    s.check((p1, q1) in W, "downward closed n=%d" % n)
        L = {(p, t - p) for t in range(0, n) for p in range(0, t + 1)}
        H = {(p, t - p) for t in range(n, 2 * n) for p in range(0, 2 * n - t)}
        s.check(L.isdisjoint(H) and L | H == W, "W_n = L_n u H_n, n=%d" % n)

with chk.section("Lemma 4.18 (4.43): high rows p+q>=n; dimension of span of all Gamma_{m,k,r} <= n(n+1)") as s:
    for n in range(1, 4):
        for (wu, wv) in WW[:5]:
            for m in range(0, 3 * n + 2):
                for sx in range(0, 2 * n + 1):
                    for p in range(0, 2 * n + 1):
                        for q in range(0, 2 * n + 1):
                            if p + q < n:
                                continue
                            e41 = binom(2 * n - q, sx) * binom(sx - n, m + p + q + sx - 2 * n + 1)     # k=0 case of (4.41)
                            if sx >= n:
                                s.eq(e41, 0, "s>=n zero: n=%d m=%d s=%d p=%d q=%d" % (n, m, sx, p, q))
                            else:
                                e43 = (-1) ** (m + p + q + sx - 2 * n + 1) * binom(2 * n - q, sx) * binom(m + p + q - n, n - sx - 1)
                                s.eq(e41, e43, "(4.43) n=%d m=%d s=%d p=%d q=%d" % (n, m, sx, p, q))
    for n in range(1, 4):
        for (wu, wv) in (WW[:4] if n < 3 else WW[:2]):
            rows = [Gam(n, m, k, r, wu, wv) for m in range(0, 3 * n + 3) for k in range(0, m + 1) for r in range(1, 2 * n + 3)]
            rk = mat_rank(rows)
            s.eq(rk, n * (n + 1), "n=%d wt=(%d,%d) rank of %d vectors" % (n, wu, wv, len(rows)))

with chk.section("Lemma 4.19: polynomial basis (4.44) and unisolvence of L_n, H_n (4.45)") as s:
    for n in range(1, 8):
        for c in range(-n, n + 1):
            idx = [(i, sx) for sx in range(0, n) for i in range(0, n - sx)]
            s.eq(len(idx), n * (n + 1) // 2, "count")

            def f(i, sx, t, p, c=c, n=n):
                return binom(2 * n - t + p, sx) * binom(c + t + i, n - sx - 1)
            # independence on a tensor grid containing a unisolvent set for degree <= n-1 => basis
            pts = [(t, p) for t in range(0, n + 1) for p in range(0, n + 1)]
            s.eq(mat_rank([[f(i, sx, t, p) for (i, sx) in idx] for (t, p) in pts]), n * (n + 1) // 2, "basis n=%d c=%d" % (n, c))
            # injectivity of evaluation on L_n and H_n: the square evaluation matrix has nonzero determinant
            Lg = [(t, p) for t in range(0, n) for p in range(0, t + 1)]
            Hg = [(t, p) for t in range(n, 2 * n) for p in range(0, 2 * n - t)]
            for name, G in (("L", Lg), ("H", Hg)):
                s.eq(len(G), n * (n + 1) // 2, "grid size")
                s.check(mat_det([[f(i, sx, t, p) for (i, sx) in idx] for (t, p) in G]) != 0, "det %s_n n=%d c=%d" % (name, n, c))
        # finite-difference identity used in the proof
        for c in range(-n, n + 1):
            for sx in range(0, n):
                for j in range(0, n - sx):
                    for t in range(-3, 6):
                        lhs = sum((-1) ** (j - i) * binom(j, i) * binom(c + t + i, n - sx - 1) for i in range(0, j + 1))
                        s.eq(lhs, binom(c + t, n - sx - 1 - j), "fin. diff. n=%d c=%d s=%d j=%d t=%d" % (n, c, sx, j, t))


def seeds(n, fam):
    """Seed indices (m,k,i) of eq:formal-ABC-seeds (4.37): A: (n+i,0), B: (n+i,n), C: (i,0)."""
    return [((n + i if fam in "AB" else i), (n if fam == "B" else 0), i) for i in range(0, n)]


def entry_closed(n, fam, i, sx, t, p):
    """The scalar of eq:formal-ABC-matrix-entries (4.47)."""
    top = binom(2 * n - t + p, sx)
    if fam == "A":
        return top * binom(sx - n, i + t + sx - n + 1)
    if fam == "B":
        return top * binom(sx, n - 1 - i - t)
    return top * binom(sx - n, i + t + sx - 2 * n + 1)


def columns(n, fam):
    return [(i, sx) for i in range(0, n) for sx in range(0, n - i)]


def closed_matrix(n, fams, rows):
    return [[entry_closed(n, fam, i, sx, p + q, p) for fam in fams for (i, sx) in columns(n, fam)] for (p, q) in rows]


with chk.section("Prop 4.20 (4.47): transformed columns computed from C equal the displayed scalars on W_n; zero blocks") as s:
    for n in range(1, 5):
        W = window(n)
        for (wu, wv) in WW:
            for fam in "ABC":
                for (m, k, i) in seeds(n, fam):
                    for sx in range(0, n - i):
                        gh = Gamma_hat(n, m, k, sx, wu, wv)
                        for (p, q) in W:
                            s.eq(rho_value(n, gh, p, q, wu, wv), entry_closed(n, fam, i, sx, p + q, p),
                                 "n=%d wt=(%d,%d) fam=%s i=%d s=%d p=%d q=%d" % (n, wu, wv, fam, i, sx, p, q))
    for n in range(1, 9):
        for (p, q) in window(n):
            t = p + q
            for (i, sx) in columns(n, "B"):
                if t >= n:
                    s.eq(entry_closed(n, "B", i, sx, t, p), 0, "B zero on H_n, n=%d" % n)
            for (i, sx) in columns(n, "C"):
                if t <= n - 1:
                    s.eq(entry_closed(n, "C", i, sx, t, p), 0, "C zero on L_n, n=%d" % n)

with chk.section("Prop 4.20: block structure; diagonal blocks invertible; unions have full rank n(n+1) (closed forms, n=1..8)") as s:
    for n in range(1, 9):
        W = window(n)
        Lr = [(p, q) for (p, q) in W if p + q <= n - 1]
        Hr = [(p, q) for (p, q) in W if p + q >= n]
        nn = n * (n + 1) // 2
        s.eq((len(Lr), len(Hr)), (nn, nn), "sizes")
        AH = closed_matrix(n, "A", Hr)
        BL = closed_matrix(n, "B", Lr)
        CH = closed_matrix(n, "C", Hr)
        AL = closed_matrix(n, "A", Lr)
        s.check(mat_det(AH) != 0, "A on H_n invertible n=%d" % n)
        s.check(mat_det(AL) != 0, "A on L_n invertible n=%d" % n)
        s.check(mat_det(BL) != 0, "B on L_n invertible n=%d" % n)
        s.check(mat_det(CH) != 0, "C on H_n invertible n=%d" % n)
        for fams, rows in (("AB", W), ("CB", W), ("AC", W)):
            M = closed_matrix(n, fams, rows)
            s.eq(len(M), n * (n + 1), "square rows")
            s.eq(len(M[0]), n * (n + 1), "square columns")
            s.check(mat_det(M) != 0, "union %s nonsingular n=%d" % (fams, n))

with chk.section("Prop 4.20 / (4.46): A u B, C u B, A u C have formal rank n(n+1), directly from C (full coefficient vectors and the window rows after rho)") as s:
    for n in range(1, 5):
        W = window(n)
        for (wu, wv) in WW:
            def cols_of(fam):
                return [Gam(n, m, k, r, wu, wv) for (m, k, i) in seeds(n, fam) for r in range(1, n - i + 1)]
            fam_vecs = {f: cols_of(f) for f in "ABC"}
            for f in "ABC":
                s.eq(len(fam_vecs[f]), n * (n + 1) // 2, "each list has C(n+1,2) indices")
            for fams in ("AB", "CB", "AC"):
                rows = fam_vecs[fams[0]] + fam_vecs[fams[1]]
                s.eq(mat_rank(rows), n * (n + 1), "full-coefficient rank n=%d wt=(%d,%d) %s" % (n, wu, wv, fams))
                R = [[rho_value(n, g, p, q, wu, wv) for (p, q) in W] for g in rows]
                s.eq(mat_rank(R), n * (n + 1), "window rank n=%d wt=(%d,%d) %s" % (n, wu, wv, fams))

chk.finish()


==> anc/legacy-2V49/check_heisenberg_examples.py <==
#!/usr/bin/env python3
"""check_heisenberg_examples.py -- Part II (O_n-V-Part-2V.49.tex)

Finite exact checks of Section 5.2 (the rank-one Heisenberg vertex operator algebra M(1)=C[x_1,x_2,...],
h_{-j}=x_j, h_j=j d/dx_j, h_0=0).  Finite check, not a proof.

Labels checked (name, current number in v2V.49):
  [anchor] eq:heisenberg-seed-vacuum-general (5.7) at n=1, m=1, k=0, v=1, expanded by hand: the coefficient of
        (1+x)^3 x^{-5} (sum_j x_{j+1}x^j)^2 is s_4+3s_3+3s_2+s_1 with s_j = sum_{a+b=j} x_{a+1}x_{b+1}
  eq:heisenberg-linear-relation-polynomial (5.5) and eq:heisenberg-linear-quotient-low-levels (5.6): after the
        recursive elimination of x_j, j>=2n+2, the free variables are x_1..x_{2n+1} (n=1,2)
  eq:heisenberg-seed-vacuum-general (5.7): (h_{-1}h)R^n_{m,k}v = Res_x (1+x)^{n+k+2} x^{-(m+2n+2)} Y(h_{-1}h,x)v computed
        in the Fock space with Y(h_{-1}h,x) = :Y(h,x)Y(h,x): (modes (h_{-1}h)_s = sum_r :h_r h_{s-1-r}:), against the
        displayed right-hand side, for arbitrary monomials v
  eq:heisenberg-positive-part-in-linear-relations (5.8) (Vandermonde), including the range statement q+m+1-b >= 1
  eq:heisenberg-seed-arbitrary-vector-reduction (5.9), eq:heisenberg-n1-vacuum-A/B (5.10), (5.11) and
        eq:heisenberg-n2-vacuum-A1, A2, B1, B2 (5.12)-(5.15): the displayed polynomials modulo the relations (5.5)
  eq:heisenberg-n2-independence-minor (5.16): the 4x4 matrix and det = 4; independence of the two level-one and four
        level-two polynomials as elements of C[x_1,x_2,x_3] and C[x_1..x_5]
  eq:n2-heisenberg-stripA (5.3) and eq:n2-heisenberg-stripC (5.4): derived from E^{(2)} and F^{(2)} of
        eq:Epq-direct-C-formula (4.69) and eq:Fka-full-inverse-formula (4.73) at wt u = wt v = 1, using only
        [h_p,h_q]=p delta_{p+q,0} (negative modes commute) and h_0 = 0
Tested ranges:
  (5.7): n=1,2; 0<=k<=m<=4; v = 1 and all monomials in x_1..x_4 of weight <= 6
  (5.8): n=1..5, k=0..n+1, m=k..k+4, q=1..8
  (5.3)/(5.4): ordered pairs (a,b), -5<=a,b<=14 (no nonzero coefficient with a mode >= 0 occurs)

Provenance.  The reduction to displayed polynomials, the minor, and the strip formulas (5.3), (5.4) are from the
earlier audits (p2heis.py, p2ex2.py); the anchor, the Fock-space check of (5.7), the check of (5.8) and the
assertions replacing printed output are new in the 2026-10-06 review.
"""
import os
import re
import sys
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from fractions import Fraction as Fr
from zhu_common import Checker, binom, mat_rank, mat_det, onepx, Series
from zhu_strips import E_all, F_all

chk = Checker("check_heisenberg_examples.py", "Part II, v2V.49")


# ---- polynomials in x_1,x_2,... as {sorted tuple of indices: coefficient} ----------------------------
def padd(f, g, c=1):
    h = dict(f)
    for key, v in g.items():
        h[key] = h.get(key, 0) + c * v
    return {key: v for key, v in h.items() if v != 0}


def pmul(f, g):
    h = {}
    for k1, v1 in f.items():
        for k2, v2 in g.items():
            key = tuple(sorted(k1 + k2))
            h[key] = h.get(key, 0) + v1 * v2
    return {key: v for key, v in h.items() if v != 0}


def xvar(j):
    return {(j,): Fr(1)}


def pscale(f, c):
    return {key: c * v for key, v in f.items() if c * v != 0}


def pdiff(f, q):
    h = {}
    for key, v in f.items():
        cnt = key.count(q)
        if cnt:
            lst = list(key)
            lst.remove(q)
            nk = tuple(lst)
            h[nk] = h.get(nk, 0) + cnt * v
    return {key: v for key, v in h.items() if v != 0}


def hmode(f, j):
    """h_j on M(1): h_{-j}=x_j (j>=1), h_j = j d/dx_j (j>=1), h_0 = 0."""
    if j == 0:
        return {}
    if j < 0:
        return pmul(xvar(-j), f)
    return pscale(pdiff(f, j), j)


def weight(f):
    return max((sum(key) for key in f), default=0)


def mode_hh(f, s):
    """(h_{-1}h)_s f = sum_r :h_r h_{s-1-r}: f, s <= 0 (the sum is finite on f)."""
    cap = weight(f) + 1
    out = {}
    # both indices negative, a+b = s-1
    for a in range(s, 0):
        b = s - 1 - a
        if b < 0:
            out = padd(out, hmode(hmode(f, b), a))
    # a >= 1, b = s-1-a < 0: :h_a h_b: = h_b h_a ;  a<0, b>=1: h_a h_b
    for a in range(1, cap + 1):
        b = s - 1 - a
        if b < 0:
            out = padd(out, hmode(hmode(f, a), b))
    for b in range(1, cap + 1):
        a = s - 1 - b
        if a < 0:
            out = padd(out, hmode(hmode(f, b), a))
    return out


def seed_fock(n, m, k, f):
    """(h_{-1}h)R^n_{m,k} f = sum_i C(n+k+2,i) (h_{-1}h)_{i-m-2n-2} f (Res_x (1+x)^{n+k+2} x^{-(m+2n+2)} Y(h_{-1}h,x) f)."""
    N = n + k + 2
    out = {}
    for i in range(0, N + 1):
        out = padd(out, pscale(mode_hh(f, i - m - 2 * n - 2), binom(N, i)))
    return out


def quad_poly(n, m, k):
    """first line of (5.7): sum_i C(n+k+2,i) sum_{a+b=m+2n+1-i, a,b>=0} x_{a+1}x_{b+1}."""
    out = {}
    for i in range(0, n + k + 3):
        S = m + 2 * n + 1 - i
        for a in range(0, S + 1):
            out = padd(out, pscale({tuple(sorted((a + 1, S - a + 1))): Fr(1)}, binom(n + k + 2, i)))
    return out


def seed_displayed(n, m, k, f):
    """right-hand side of (5.7)."""
    N = n + k + 2
    out = pmul(quad_poly(n, m, k), f)
    for q in range(1, weight(f) + 1):
        lin = {}
        for i in range(0, N + 1):
            lin = padd(lin, xvar(q + m + 2 * n + 3 - i), binom(N, i))
        out = padd(out, pmul(lin, pscale(pdiff(f, q), 2 * q)))
    return out


def monomials(maxw, maxidx):
    res = [()]

    def rec(prefix, last, w):
        for j in range(last, maxidx + 1):
            if w + j <= maxw:
                res.append(tuple(prefix + [j]))
                rec(prefix + [j], j, w + j)
    rec([], 1, 0)
    return res


# ---------------------------------------------------------------------------
with chk.section("anchor: (5.7) at n=1, m=1, k=0, v=1, hand-expanded: s_4+3s_3+3s_2+s_1") as s:
    def sj(j):
        out = {}
        for a in range(0, j + 1):
            out = padd(out, {tuple(sorted((a + 1, j - a + 1))): Fr(1)})
        return out
    hand = padd(padd(padd(sj(4), sj(3), 3), sj(2), 3), sj(1))
    s.eq(quad_poly(1, 1, 0), hand, "formula vs hand expansion")
    s.eq(seed_fock(1, 1, 0, {(): Fr(1)}), hand, "Fock-space residue vs hand expansion")

with chk.section("(5.7): (h_{-1}h)R^n_{m,k}v computed in the Fock space = displayed right-hand side (arbitrary v)") as s:
    mons = monomials(6, 4)
    for n in (1, 2):
        for m in range(0, 5):
            for k in range(0, m + 1):
                for key in mons:
                    f = {key: Fr(1)}
                    s.eq(seed_fock(n, m, k, f), seed_displayed(n, m, k, f), "n=%d m=%d k=%d v=x%s" % (n, m, k, key))


def phi_lin(n, mm):
    """(5.5): phi_m^{(n)} = sum_{i=0}^{n+1} C(n+1,i) x_{m+2n+2-i}, as {index: coefficient}."""
    out = {}
    for i in range(0, n + 2):
        out[mm + 2 * n + 2 - i] = out.get(mm + 2 * n + 2 - i, 0) + binom(n + 1, i)
    return out


with chk.section("(5.8): sum_i C(n+k+2,i) x_{q+m+2n+3-i} = sum_{b=0}^{k+1} C(k+1,b) phi^{(n)}_{q+m+1-b}, with q+m+1-b >= 1") as s:
    for n in range(1, 6):
        for k in range(0, n + 2):
            for m in range(k, k + 5):
                for q in range(1, 9):
                    lhs = {}
                    for i in range(0, n + k + 3):
                        lhs[q + m + 2 * n + 3 - i] = lhs.get(q + m + 2 * n + 3 - i, 0) + binom(n + k + 2, i)
                    rhs = {}
                    for b in range(0, k + 2):
                        s.check(q + m + 1 - b >= 1, "index range")
                        for idx, c in phi_lin(n, q + m + 1 - b).items():
                            rhs[idx] = rhs.get(idx, 0) + binom(k + 1, b) * c
                    s.eq({a: c for a, c in lhs.items() if c}, {a: c for a, c in rhs.items() if c}, "n=%d k=%d m=%d q=%d" % (n, k, m, q))


def red_table(n):
    """Express x_j (j up to 60) in the free variables x_1..x_{2n+1} using (5.5) recursively."""
    red = {}
    for j in range(1, 60):
        if j <= 2 * n + 1:
            red[j] = {j: Fr(1)}
        else:
            v = {}
            for i in range(1, n + 2):
                for t, c in red[j - i].items():
                    v[t] = v.get(t, 0) - binom(n + 1, i) * c
            red[j] = v
    return red


def reduce_poly(f, n):
    red = red_table(n)
    out = {}
    for key, c in f.items():
        term = {(): Fr(c)}
        for j in key:
            lin = {(t,): v for t, v in red[j].items()}
            term = pmul(term, lin)
        out = padd(out, term)
    return out


def lin_prod(sc, lins):
    out = {(): Fr(sc)}
    for L in lins:
        out = pmul(out, {(i,): Fr(c) for i, c in L.items()})
    return out


with chk.section("(5.5)-(5.6): free variables x_1..x_{2n+1} for n=1,2 (the relation phi_m has top variable x_{m+2n+2}, coefficient 1)") as s:
    for n in (1, 2):
        for mm in range(0, 12):
            lin = phi_lin(n, mm)
            s.eq(max(lin), mm + 2 * n + 2, "top index")
            s.eq(lin[mm + 2 * n + 2], 1, "top coefficient")
            s.eq(min(lin), mm + n + 1, "lowest index m+n+1 >= n+1")
        s.eq(sorted(red_table(n)[2 * n + 1]), [2 * n + 1], "x_{2n+1} free")
        # every reduction lands in x_1..x_{2n+1}
        for j in range(1, 40):
            s.check(all(t <= 2 * n + 1 for t in red_table(n)[j]), "reduced index range")

DISPLAYED = {   # (n,m,k): scalar, linear factors   (5.10)-(5.15)
    (1, 1, 0): (1, [{3: 1, 2: 1}, {3: 1, 2: 1}]),
    (1, 1, 1): (1, [{3: 1, 2: 2, 1: 1}, {3: 1, 2: 2, 1: 1}]),
    (2, 2, 0): (2, [{4: 1, 3: 1}, {5: 1, 4: 2, 3: 1}]),
    (2, 3, 0): (1, [{5: 1, 3: -1}, {5: 1, 4: 2, 3: 1}]),
    (2, 2, 2): (2, [{5: 1, 4: 3, 3: 3, 2: 1}, {4: 1, 3: 3, 2: 3, 1: 1}]),
    (2, 3, 2): (1, [{5: 1, 4: 3, 3: 3, 2: 1}, {5: 1, 4: 3, 3: 3, 2: 1}]),
}
LABELS = {(1, 1, 0): "(5.10)", (1, 1, 1): "(5.11)", (2, 2, 0): "(5.12)", (2, 3, 0): "(5.13)", (2, 2, 2): "(5.14)", (2, 3, 2): "(5.15)"}
REDUCED = {}
for key, (sc, lins) in DISPLAYED.items():
    n, m, k = key
    title = "%s: (h_{-1}h)R^%d_{%d,%d} reduced modulo (5.5) equals the displayed polynomial (acting on v=1 and via (5.9))" % (LABELS[key], n, m, k)
    with chk.section(title) as s:
        got = reduce_poly(quad_poly(n, m, k), n)
        s.eq(got, pscale(lin_prod(1, lins), sc), "displayed polynomial")
        s.eq(reduce_poly(seed_fock(n, m, k, {(): Fr(1)}), n), got, "Fock-space value at v=1 reduces to the same polynomial")
        REDUCED[key] = got

with chk.section("(5.16): the 4x4 minor, det = 4; independence of the level-one and level-two polynomials") as s:
    cols = [(1, 2), (2, 2), (3, 3), (3, 4)]          # x_2x_1, x_2^2, x_3^2, x_4x_3
    Mx = [[REDUCED[key].get(c, 0) for c in cols] for key in [(2, 2, 0), (2, 3, 0), (2, 2, 2), (2, 3, 2)]]
    s.eq(Mx, [[0, 0, 2, 6], [0, 0, -1, -2], [2, 6, 18, 24], [0, 1, 9, 18]], "displayed matrix (5.16)")
    s.eq(mat_det(Mx), 4, "det")
    s.eq(mat_rank([[REDUCED[(1, 1, 0)].get(c, 0) for c in sorted(set(REDUCED[(1, 1, 0)]) | set(REDUCED[(1, 1, 1)]))],
                   [REDUCED[(1, 1, 1)].get(c, 0) for c in sorted(set(REDUCED[(1, 1, 0)]) | set(REDUCED[(1, 1, 1)]))]]), 2, "level one rank")
    allk = sorted({c for key in [(2, 2, 0), (2, 3, 0), (2, 2, 2), (2, 3, 2)] for c in REDUCED[key]})
    s.eq(mat_rank([[REDUCED[key].get(c, 0) for c in allk] for key in [(2, 2, 0), (2, 3, 0), (2, 2, 2), (2, 3, 2)]]), 4, "level two rank")
    s.check(all(max(c) <= 3 for key in [(1, 1, 0), (1, 1, 1)] for c in REDUCED[key]), "level one polynomials lie in C[x_1,x_2,x_3]")
    s.check(all(max(c) <= 5 for key in [(2, 2, 0), (2, 3, 0), (2, 2, 2), (2, 3, 2)] for c in REDUCED[key]), "level two polynomials lie in C[x_1..x_5]")

TERM = re.compile(r"([+-]?)(\d*)h_\{(-?\d+)\}h_\{(-?\d+)\}")


def parse_hh(text):
    out = {}
    pos = 0
    while pos < len(text):
        mo = TERM.match(text, pos)
        if not mo:
            raise ValueError("cannot parse %r" % text[pos:pos + 20])
        c = int(mo.group(2)) if mo.group(2) else 1
        if mo.group(1) == "-":
            c = -c
        key = (int(mo.group(3)), int(mo.group(4)))
        out[key] = out.get(key, 0) + c
        pos = mo.end()
    return out


# displayed right-hand sides, transcribed from P2.tex v2V.49 (line breaks removed); the sign of (5.4) is outside the bracket
H_A = "2h_{-5}h_{-3}+4h_{-4}h_{-4}+8h_{-4}h_{-3}+3h_{-3}h_{-3}"
H_C = "h_{-5}h_{-1}+h_{-4}h_{-3}+4h_{-4}h_{-2}+3h_{-4}h_{-1}+2h_{-3}h_{-3}+6h_{-3}h_{-2}+3h_{-3}h_{-1}+2h_{-2}h_{-2}+h_{-2}h_{-1}"


def neg_sorted(coeffs, s):
    """Collect coefficients of ordered pairs (a,b) acting as h_a h_b on z, in M(1): h_0 = 0 drops a term; a nonzero coefficient
    on a pair with a positive mode is reported by s.check(False); negative modes commute, so (a,b),(b,a) are merged."""
    out = {}
    for (a, b), v in coeffs.items():
        if v == 0 or a == 0 or b == 0:
            continue
        s.check(a < 0 and b < 0, "no positive mode occurs: (a,b)=(%d,%d) coefficient %r" % (a, b, v))
        key = tuple(sorted((a, b)))
        out[key] = out.get(key, 0) + v
    return out


with chk.section("(5.3): h_{-5}h_{-5}z = (2h_{-5}h_{-3}+4h_{-4}h_{-4}+8h_{-4}h_{-3}+3h_{-3}h_{-3})z modulo U_A, from E^{(2)}_{0,0}") as s:
    rows, cols, K, E = E_all(2, 1, 1, -5, 14)
    got = neg_sorted({(a, b): v for (p, q, a, b), v in E.items() if (p, q) == (0, 0)}, s)
    s.eq(got, {tuple(sorted(k)): v for k, v in parse_hh(H_A).items()}, "(5.3)")

with chk.section("(5.4): h_{-2}h_{-5}z = -(...)z modulo U_C, from F^{(2)}_{1,0}; the term h_{-5}h_{-2} is moved to the left and divided out") as s:
    rows, cols, K, F, elim = F_all(2, 1, 1, -5, 14)
    got = neg_sorted({(a, b): v for (eta, al, a, b), v in F.items() if (eta, al) == (1, 0)}, s)
    c0 = got.pop((-5, -2))
    s.eq(c0, -1, "coefficient of the eliminated monomial h_{-5}h_{-2} = h_{-2}h_{-5} on the right-hand side")
    solved = {key: v / (1 - c0) for key, v in got.items()}
    disp = {tuple(sorted(k)): -v for k, v in parse_hh(H_C).items()}
    s.eq(solved, disp, "(5.4)")

chk.finish()


==> anc/legacy-2V49/check_interchange_involution.py <==
#!/usr/bin/env python3
"""check_interchange_involution.py -- Part II (O_n-V-Part-2V.49.tex)

Finite exact checks of Section 4.8 (the specialization u=v): the interchange coefficients, the involution J,
its commutative-vertex-algebra model, and the dimension counts.  Finite check, not a proof.

Labels checked (name, current number in v2V.49):
  [anchor] eq:equal-input-r2-example (4.51): for r=2 the coefficients of eq:equal-input-swapped-expansion (4.50)
        are -1, (m+n-k-2 wt u+1) and (m+2n+2)
  lem:two-iterate-word-Rmk-in-generators (Lemma 2.6), eq:two-iterate-word-Rmk-in-generators (2.21), in the
        commutative model P=C[a^(i),b^(i)] of the proof of Lemma 4.24, for q=-1 and the vacuum z=1:
        eq:J-commutative-model (4.59), with the coefficient c_{(m,r),(m+h,s)} of eq:equal-input-J-def (4.57)
  the independence of the vectors (b_{-t}a)R^n_{m'',k}1 for distinct (m'',t) (proof of Lemma 4.24)
  lem:equal-input-J-involution (Lemma 4.24), eq:equal-input-J-involution (4.58): J^2=1 as the square of the
        coefficient matrix of (4.57) on the seeds of A (k=0) and of B (k=n)
  prop:equal-input-odd-spanning (Prop. 4.23): eq:A-odd-strip (4.52), eq:B-odd-strip (4.53), the count
        floor((n+1)^2/4) per family and eq:equal-input-dimension-upper-bound (4.54)
  prop:equal-input-formal-basis (Prop. 4.26), eq:equal-input-formal-dimension (4.61): dim ker(1-J), dim im(1-J), and
        that the odd-r seeds form a basis modulo im(1-J), at the level of coefficient matrices
  cor:global-quadratic-bound (Cor. 4.27), eq:global-quadratic-bound (4.64), and the numbers 12, 30, 4, 14 of
        Sections 5.4-5.6 (eq:sl2-level-one-stronger-low-level-bounds (5.29))
Tested ranges:
  (4.50)/(4.51) anchor: n=0..5, 0<=k<=n, m=k..k+5, wt u=-3..4
  commutative model: n=0..3, 0<=k<=n, wt a, wt b in -2..3 (the coefficients depend only on wt a+wt b = 2 wt u),
        m=k..k+3, r=1..4; independence: n=0..3, k=0..n, m''=k..k+4, t=1..4
  J: n=1..6, k in {0,n}, wt u=-4..6.  Counts: n=1..40, l=1..8.

Provenance.  The commutative-model identity and the check of J^2=1 are from the earlier audits (p2_J_commutative.py,
p2ex.py).  The anchor, the independence check, the kernel/image/basis dimension checks and the arithmetic of the
counts are new in the 2026-10-06 review.
"""
import os
import sys
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from fractions import Fraction as Fr
from math import factorial
from zhu_common import Checker, binom, mat_rank, mat_mul, identity

chk = Checker("check_interchange_involution.py", "Part II, v2V.49")


def cJ(n, m, k, r, s, h, W):
    """Coefficient of Gamma_{m+h,k,s} in J(Gamma_{m,k,r}), eq:equal-input-J-def (4.57), with W = 2 wt u
       (for s=r only h=0 occurs and the value is (-1)^{r-1}, the coefficient in (4.50)):
       (-1)^{s-1} sum_a (-1)^a C(n+k+W+r-1,a) C(m+2n+r-s+1-a, r-s-a) C(r-s-a,h)."""
    return (-1) ** (s - 1) * sum((-1) ** a * binom(n + k + W + r - 1, a) * binom(m + 2 * n + r - s + 1 - a, r - s - a) * binom(r - s - a, h)
                                 for a in range(0, r - s - h + 1))


# ---------------------------------------------------------------------------
with chk.section("anchor: (4.51), the r=2 case of (4.50)") as s:
    for n in range(0, 6):
        for k in range(0, n + 1):
            for m in range(k, k + 6):
                for wu in range(-3, 5):
                    W = 2 * wu
                    s.eq(cJ(n, m, k, 2, 2, 0, W), -1, "s=2 coefficient")
                    s.eq(cJ(n, m, k, 2, 1, 0, W), m + n - k - 2 * wu + 1, "s=1,h=0: n=%d k=%d m=%d wt=%d" % (n, m, k, wu))
                    s.eq(cJ(n, m, k, 2, 1, 1, W), m + 2 * n + 2, "s=1,h=1: n=%d k=%d m=%d wt=%d" % (n, m, k, wu))


# ---- commutative model P = C[a^(i), b^(i)]; monomial key (p,q) = b^(p) a^(q) --------------------------
def Dder(f):
    g = {}
    for (p, q), c in f.items():
        g[(p + 1, q)] = g.get((p + 1, q), 0) + c
        g[(p, q + 1)] = g.get((p, q + 1), 0) + c
    return g


def addf(f, g, sgn=1):
    h = dict(f)
    for key, c in g.items():
        h[key] = h.get(key, 0) + sgn * c
    return {key: c for key, c in h.items() if c != 0}


def Rvac(c, wtc, n, m, k):
    """cR^n_{m,k}1 = Res_x (1+x)^{wt c+n+k} x^{-(m+2n+2)} e^{xD}c = sum_i C(wt c+n+k,i) D^{M-i}c/(M-i)!, M=m+2n+1."""
    M = m + 2 * n + 1
    pw = [dict(c)]
    for _ in range(M):
        pw.append(Dder(pw[-1]))
    out = {}
    for i in range(0, M + 1):
        co = binom(wtc + n + k, i) * Fr(1, factorial(M - i))
        if co:
            out = addf(out, {key: co * v for key, v in pw[M - i].items()})
    return out


with chk.section("(4.59) in the commutative model at z=1: (b_{-r}a)R^n_{m,k}1 = sum c_{(m,r),(m+h,s)} (a_{-s}b)R^n_{m+h,k}1") as s:
    for n in range(0, 4):
        for k in range(0, n + 1):
            for wa in range(-2, 4):
                for wb in range(-2, 4):
                    W = wa + wb
                    for m in range(k, k + 4):
                        for r in range(1, 5):
                            lhs = Rvac({(r - 1, 0): Fr(1, factorial(r - 1))}, W + r - 1, n, m, k)       # b_{-r}a = b^(r-1) a/(r-1)!
                            rhs = {}
                            for sx in range(1, r + 1):
                                for h in range(0, r - sx + 1):
                                    c = cJ(n, m, k, r, sx, h, W)
                                    if c:
                                        term = Rvac({(0, sx - 1): Fr(1, factorial(sx - 1))}, W + sx - 1, n, m + h, k)  # a_{-s}b = b a^(s-1)/(s-1)!
                                        rhs = addf(rhs, {key: c * v for key, v in term.items()})
                            s.check(addf(lhs, rhs, -1) == {}, "n=%d k=%d wt=(%d,%d) m=%d r=%d" % (n, k, wa, wb, m, r))

with chk.section("independence of the vectors (b_{-t}a)R^n_{m'',k}1 for distinct (m'',t) (proof of Lemma 4.24)") as s:
    for n in range(0, 4):
        for k in range(0, n + 1):
            for W in range(-4, 7):
                idx = [(m2, t) for m2 in range(k, k + 5) for t in range(1, 5)]
                vecs = [Rvac({(t - 1, 0): Fr(1, factorial(t - 1))}, W + t - 1, n, m2, k) for (m2, t) in idx]
                keys = sorted({key for v in vecs for key in v})
                s.eq(mat_rank([[v.get(key, 0) for key in keys] for v in vecs]), len(idx), "n=%d k=%d W=%d" % (n, k, W))
                # leading-monomial argument: b^(t-1) a^(M) occurs with coefficient 1/((t-1)! M!)
                for (m2, t), v in zip(idx, vecs):
                    M = m2 + 2 * n + 1
                    s.eq(v.get((t - 1, M), 0), Fr(1, factorial(t - 1) * factorial(M)), "leading coefficient")
                    s.check(all(p >= t - 1 for (p, q) in v), "p >= t-1")


def Jmatrix(n, k, W):
    """Coefficient matrix of J on the seeds (m,r), n<=m<=2n-1, 1<=r<=2n-m (column = image of a seed), eq (4.57)."""
    idx = [(m, r) for m in range(n, 2 * n) for r in range(1, 2 * n - m + 1)]
    pos = {t: i for i, t in enumerate(idx)}
    N = len(idx)
    M = [[0] * N for _ in range(N)]
    for (m, r) in idx:
        c = pos[(m, r)]
        M[c][c] += (-1) ** (r - 1)
        for sx in range(1, r):
            for h in range(0, r - sx + 1):
                M[pos[(m + h, sx)]][c] += cJ(n, m, k, r, sx, h, W)
    return idx, M


with chk.section("Lemma 4.24 (4.58): J^2 = 1 on the seed coefficient matrices of A (k=0) and B (k=n)") as s:
    for n in range(1, 7):
        for wu in range(-4, 7):
            for k in (0, n):
                idx, M = Jmatrix(n, k, 2 * wu)
                N = len(idx)
                s.eq(N, n * (n + 1) // 2, "number of seeds")
                s.eq(mat_mul(M, M), identity(N), "J^2: n=%d wt=%d k=%d" % (n, wu, k))
                # triangular in r with diagonal (-1)^{r-1}: the entries land on (m+h,s) with s<r, (m+h)+s<=m+r
                for (m, r) in idx:
                    for sx in range(1, r):
                        for h in range(0, r - sx + 1):
                            if cJ(n, m, k, r, sx, h, 2 * wu) != 0:
                                s.check((m + h) + sx <= m + r and (m + h, sx) in idx, "support")

with chk.section("Prop 4.23, Prop 4.26: parity counts, dim ker(1-J), dim im(1-J), and odd seeds are a basis modulo im(1-J)") as s:
    for n in range(1, 41):
        odd = [(m, r) for m in range(n, 2 * n) for r in range(1, 2 * n - m + 1) if r % 2 == 1]
        s.eq(len(odd), (n + 1) ** 2 // 4, "number of odd seeds per family, n=%d" % n)
        s.eq(sum((T + 1) // 2 for T in range(1, n + 1)), (n + 1) ** 2 // 4, "sum of ceil(T/2)")
        s.eq(2 * len(odd), 2 * ((n + 1) ** 2 // 4), "(4.54)/(4.61) total")
    for n in range(1, 7):
        for wu in range(-4, 7):
            for k in (0, n):
                idx, M = Jmatrix(n, k, 2 * wu)
                N = len(idx)
                one_minus = [[(1 if i == j else 0) - M[i][j] for j in range(N)] for i in range(N)]
                rk = mat_rank(one_minus)
                nodd = (n + 1) ** 2 // 4
                s.eq(N - rk, nodd, "dim ker(1-J), n=%d wt=%d k=%d" % (n, wu, k))
                # odd-r unit vectors together with the columns of (1-J) span the whole coefficient space
                cols = [[one_minus[i][j] for i in range(N)] for j in range(N)]
                units = [[1 if i == j else 0 for i in range(N)] for j, (m, r) in enumerate(idx) if r % 2 == 1]
                s.eq(mat_rank(cols + units), N, "odd seeds + im(1-J) span, n=%d wt=%d k=%d" % (n, wu, k))
                s.eq(rk + len(units), N, "dim im(1-J) + #odd = dim, n=%d" % n)

with chk.section("Cor 4.27 (4.64) and the counts of Section 5.4-5.6") as s:
    def bound(l, n):
        return binom(l, 2) * n * (n + 1) + 2 * l * ((n + 1) ** 2 // 4)
    for l in range(1, 9):
        s.eq(bound(l, 1), l * (l + 1), "n=1 count l=%d" % l)
        s.eq(bound(l, 2), 3 * l * l + l, "n=2 count l=%d" % l)
    s.eq((bound(3, 1), bound(3, 2)), (12, 30), "sl2: 12 and 30")
    # level-one table of Section 5.6: (e,h),(h,f): 0 | 2 each; (e,f): 2 | 6; (h,h): 2 | 4
    s.eq(0 + 0 + 2 + 2, 4, "n=1 total 4")
    s.eq(2 + 2 + 6 + 4, 14, "n=2 total 14")
    # per-pair counts used in the table: cross pair n(n+1), equal pair 2 floor((n+1)^2/4)
    s.eq((1 * 2, 2 * 3), (2, 6), "cross-pair counts at n=1,2")
    s.eq((2 * ((1 + 1) ** 2 // 4), 2 * ((2 + 1) ** 2 // 4)), (2, 4), "equal-pair counts at n=1,2")

chk.finish()


==> anc/legacy-2V49/check_phi_lemmas.py <==
#!/usr/bin/env python3
"""check_phi_lemmas.py -- Part II (O_n-V-Part-2V.49.tex)

Finite exact checks of the identities for the numerator Laurent polynomials
Phi_{j,r,u}(x) (Section 2.5 and Section 3.2 of Part II) and of the binomial lemmas of
Appendix A.  Finite check, not a proof.

Labels checked (name, current number in v2V.49):
  def:Phi-jru (Def. 2.8), eq:Phi-jru (2.23), eq:p-from-Phi-r (2.24): p_{j,r,u} = Phi_{j,r,u}/(1+x)^{wt u+n+r-1}
  eq:Phi-a1v-coeff (4.9): [x^d] Phi_{a,1,v} = C(wt v+n, d+a+1)   [anchor]
  lem:Phi-coeff-cutoff (Lemma 2.10), eq:Phi-coeff-formula-cutoff (2.26)
  cor:Phi-Laurent-and-shifted-poly (Cor. 2.11), eq:Phi-Laurent-expansion (2.29): support -j-r <= d <= 2n;
        for j <= -1, Phi_{j,r,u} is a polynomial of degree <= 2n
  lem:Phi-coeff-recurrence-all-j (Lemma 2.12), eq:Phi-coeff-rec-strip-m (2.30)
  cor:Phi-kernel-has-1pxn (Cor. 2.13), eq:Phi-kernel-combo-def (2.31), eq:Phi-kernel-has-1pxn (2.32),
        eq:Hb-degree-bound (2.33): the stable kernel combination is (1+x)^n H_b(r;x), deg H_b <= n
        (tested by exact polynomial division with remainder)
  lem:binomial-engine-n-ni (Lemma A.1), eq:engine-ineq (A.1), eq:binomial-engine (A.2)
  lem:binomial-kernel-Bp (Lemma A.2), eq:binomial-kernel-Bp-def (A.3), eq:binomial-kernel-Bp-closed (A.4)
  def:Phi-infty-jru / def:Phi-tail (Def. 3.4), eq:Phi-infty-jru (3.5), eq:Phi-tail-explicit (3.6)
  lem:Phiinfty-closed-form (Lemma 3.5), eq:Phi-infty-general-noW (3.7):
        Phi^infty_{j,r,u} = C(-j-1,r-1) x^{-j-r} (1+x)^{wt u+n+r-1}; and the tail Phi^tail
        (= Phi^infty - Phi) has no x-power below 2n+2-r (read off from the range p >= 2n+j+2 in (3.6))
Tested ranges (all integers):
  anchor: n=0..3, wt v in {-3,-1,0,1,2,3,5}, -2n-1<=a<=3, -a-1<=d<=2n
  (2.26),(2.24): n=0..3, wt u in {-3,-1,0,1,2,3,5}, r=1..4, -2n-1<=j<=3, d from -j-r-2 to 2n+2,
        series coefficients of p_{j,r,u} for x^{-j-r}..x^{24}
  Cor 2.11 support: same (n,wt u,r,j)
  (2.30): n=0..3, n<=m<=2n, same wt u, -2n-1<=j<=2, r=1..4, m+1<=d<=m+2n+1
  (2.31)-(2.33): n=0..3, same wt u, r=1..4, -2n-1<=b<=4
  Lemma A.1: T=1..6, 0<=tau<=T-1, -6<=alpha,beta<=7, r=1..5 (only (alpha,beta,tau) meeting (A.1))
  Lemma A.2: n=0..4, -4<=wt u<=5, r=1..5, p=0..11
  (3.5)-(3.7): n=0..2, same wt u, r=1..4, -2n-1<=j<=2; coefficients up to x^25

Provenance.  The checks of (2.26)/(2.24), (2.30), (2.31)-(2.33) (by series, here sharpened to exact
division), A.1, A.2 and (3.5)-(3.7) were written during the earlier audits (p2phi.py);
the anchor, the Cor 2.11 support check and the tail-support statement as phrased here
are new in the 2026-10-06 review.  Lemma 2.12 is tested here directly on the Laurent
polynomials of Definition 2.8 (the earlier script used the coefficient formula (2.26)).
"""
import os
import sys
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from zhu_common import Checker, Series, binom, mono, onepx, p_deriv_series, Phi_poly, phi_coeff

chk = Checker("check_phi_lemmas.py", "Part II, v2V.49")
W = (-3, -1, 0, 1, 2, 3, 5)

# ---------------------------------------------------------------------------
with chk.section("anchor: eq:Phi-a1v-coeff (4.9): [x^d] Phi_{a,1,v} = C(wt v+n, d+a+1) for -a-1<=d<=2n (r=1)") as s:
    for n in range(0, 4):
        for wt in W:
            for a in range(-2 * n - 1, 4):
                P = Phi_poly(a, 1, wt, n)
                for d in range(-a - 1, 2 * n + 1):
                    s.eq(P.coef(d), binom(wt + n, d + a + 1), "n=%d wt=%d a=%d d=%d" % (n, wt, a, d))

with chk.section("Lemma 2.10, eq:Phi-coeff-formula-cutoff (2.26), and eq:p-from-Phi-r (2.24)") as s:
    for n in range(0, 4):
        for wt in W:
            for r in range(1, 5):
                for j in range(-2 * n - 1, 4):
                    P = Phi_poly(j, r, wt, n)
                    for d in range(-j - r - 2, 2 * n + 3):
                        s.eq(P.coef(d), phi_coeff(j, r, wt, n, d), "(2.26) n=%d wt=%d r=%d j=%d d=%d" % (n, wt, r, j, d))
                    lhs = p_deriv_series(j, r, wt, n, 30)                       # (1/(r-1)!) d^{r-1} p_{j,u}
                    rhs = onepx(-(wt + n + r - 1), 80) * P                      # Phi/(1+x)^{wt u+n+r-1}
                    s.check(lhs.agree_with(rhs, -j - r, 24), "(2.24) n=%d wt=%d r=%d j=%d" % (n, wt, r, j))

with chk.section("Cor 2.11, eq:Phi-Laurent-expansion (2.29): support -j-r<=d<=2n; polynomial of degree <=2n for j<=-1") as s:
    for n in range(0, 4):
        for wt in W:
            for r in range(1, 5):
                for j in range(-2 * n - 1, 4):
                    P = Phi_poly(j, r, wt, n)
                    s.check(all(-j - r <= e <= 2 * n for e in P.c), "support n=%d wt=%d r=%d j=%d" % (n, wt, r, j))
                    if j <= -1:
                        s.check(all(0 <= e <= 2 * n for e in P.c), "polynomial n=%d wt=%d r=%d j=%d" % (n, wt, r, j))

with chk.section("Lemma 2.12, eq:Phi-coeff-rec-strip-m (2.30): strip-window recurrence in r, on the Laurent polynomials of Def. 2.8") as s:
    for n in range(0, 4):
        for m in range(n, 2 * n + 1):
            for wt in W:
                for j in range(-2 * n - 1, 3):
                    Ph = {r: Phi_poly(j, r, wt, n) for r in range(1, 5 + 2 * n - m)}
                    for r in range(1, 5):
                        for d in range(m + 1, m + 2 * n + 2):
                            v = sum(binom(r + wt + n - m - 2, 2 * n - m - k) * binom(r + k - 1, k) * Ph[r + k].coef(d)
                                    for k in range(0, 2 * n - m + 1))
                            s.eq(v, 0, "n=%d m=%d wt=%d j=%d r=%d d=%d" % (n, m, wt, j, r, d))


def div_by_x_plus_1(coeffs):
    """coeffs[i] = coefficient of x^i of a polynomial; returns (quotient coeffs, remainder) for division by (x+1)."""
    deg = len(coeffs) - 1
    if deg < 0:
        return [], 0
    q = [0] * deg
    carry = 0
    for i in range(deg, 0, -1):          # Horner from the top
        carry = coeffs[i] - carry if i < deg else coeffs[i]
        q[i - 1] = carry
    rem = coeffs[0] - (q[0] if deg >= 1 else 0)
    return q, rem


with chk.section("Cor 2.13, (2.31)-(2.33): stable kernel combination = (1+x)^n H_b(r;x) exactly, deg H_b <= n") as s:
    for n in range(0, 4):
        for wt in W:
            for r in range(1, 5):
                for b in range(-2 * n - 1, 5):
                    S = Series({}, Series.HUGE)
                    for s_ in range(0, n + 1):
                        S = S + Phi_poly(b, r + s_, wt, n).scale(binom(r + wt + n - 1, n - s_) * binom(r + s_ - 1, s_))
                    if not S.c:
                        s.check(True)
                        continue
                    lo = min(S.c)
                    hi = max(S.c)
                    coeffs = [S.c.get(lo + i, 0) for i in range(0, hi - lo + 1)]        # x^{-lo} * S is a polynomial
                    ok = True
                    for _ in range(n):                                                   # divide by (1+x) n times
                        coeffs, rem = div_by_x_plus_1(coeffs)
                        if rem != 0:
                            ok = False
                            break
                    # Laurent degree of the quotient H = x^{lo} * poly
                    degH = lo + max((i for i, c in enumerate(coeffs) if c != 0), default=-10 ** 6)
                    s.check(ok and degH <= n, "n=%d wt=%d r=%d b=%d: divisible=%r degH=%r" % (n, wt, r, b, ok, degH))

# ---------------------------------------------------------------------------
with chk.section("Lemma A.2, eq:binomial-kernel-Bp-closed (A.4): B_p(r) = C(p,n) C(-wt u, r+n-1-p)") as s:
    for n in range(0, 5):
        for wt in range(-4, 6):
            for r in range(1, 6):
                for p in range(0, 12):
                    Bp = sum(binom(r + wt + n - 1, n - s_) * binom(r + s_ - 1, s_) * binom(-wt - n, r + s_ - 1 - p)
                             for s_ in range(0, n + 1))
                    s.eq(Bp, binom(p, n) * binom(-wt, r + n - 1 - p), "n=%d wt=%d r=%d p=%d" % (n, wt, r, p))

with chk.section("Lemma A.1, eq:binomial-engine (A.2) under the hypotheses (A.1)") as s:
    for T in range(1, 7):
        for tau in range(0, T):
            for al in range(-6, 8):
                for be in range(-6, 8):
                    if al + be >= -1 and al + be + tau <= T - 2:
                        for r in range(1, 6):
                            v = sum(binom(r + be, T - k) * binom(r + k - 1, k) * binom(al, r + k - 1 - tau)
                                    for k in range(0, T + 1))
                            s.eq(v, 0, "T=%d tau=%d alpha=%d beta=%d r=%d" % (T, tau, al, be, r))

# ---------------------------------------------------------------------------
with chk.section("Lemma 3.5, eq:Phi-infty-general-noW (3.7), and Phi^tail starts at x^{2n+2-r} ((3.5),(3.6))") as s:
    Tt = 30
    for n in range(0, 3):
        for wt in W:
            A = wt + n
            for r in range(1, 5):
                for j in range(-2 * n - 1, 3):
                    inf = Series({}, Tt)
                    for s_ in range(0, r):
                        inner = Series({p - j - 1 - s_: binom(A, p) * binom(p - j - 1, s_) for p in range(0, Tt + j + s_ + 3)}, Tt)
                        poly = Series({c: binom(s_, c) for c in range(0, s_ + 1)}, Series.HUGE)
                        inf = inf + poly * inner * binom(-A, r - 1 - s_)           # (3.5), p-sum truncated, exact up to x^Tt
                    closed = mono(-j - r, Series.HUGE, binom(-j - 1, r - 1)) * onepx(A + r - 1, 80)   # (3.7)
                    s.check(inf.agree_with(closed, -j - r, Tt - 5), "(3.7) n=%d wt=%d r=%d j=%d" % (n, wt, r, j))
                    tail = inf - Phi_poly(j, r, wt, n)
                    s.check(all(tail.coef(e) == 0 for e in range(-j - r - 2, 2 * n - r + 2)),
                            "tail support n=%d wt=%d r=%d j=%d" % (n, wt, r, j))

chk.finish()


==> anc/legacy-2V49/check_product_recurrences.py <==
#!/usr/bin/env python3
"""check_product_recurrences.py -- Part II (O_n-V-Part-2V.49.tex)

Finite exact checks of the product-contribution coefficients C^{(n)}_{m,k}(r;a,b) and of the
r-recurrences, elimination and Lambda-triangularization identities of Section 4
(Sections 4.1-4.5) of Part II.  Finite check, not a proof.

Labels checked (name, current number in v2V.49):
  prop:prod-master-general-mk (Prop. 4.1): eq:Gamma-discrete2 (4.5) = [x^{m+2n+1}]((1+x)^{k-n} Phi_{a,1,v} Phi_{b,r,u}),
        eq:prod-C-res-simplified-mk (4.8) = the residue of (1+x)^{wt u+wt v+r-1+n+k} x^{-(m+2n+2)} p_{a,1,v} p_{b,r,u},
        eq:Gamma-discrete2-expanded-general (4.6) and, for a<=-1, b<=-r, eq:Gamma-discrete2-expanded (4.7)
  [anchor] Part I Example 5.2 (exa:virasoro-quadratic-window), n=1: the displayed 3x3 and 4x4 coefficient arrays,
        in terms of C^{(1)}_{1,0}(1;a,b), C^{(1)}_{1,1}(1;a,b) with wt u = wt v = 2
  lem:Rmn-prod-degree-window (Lemma 4.3), eq:Rmn-prod-degree-window (4.11)
  lem:prod-vanish-m-ge-n-plus-k (Lemma 4.4): C^{(n)}_{m,k}(r;a,b)=0 for m >= n+k, k >= n
  prop:Rmn-prod-rec (Prop. 4.5): (i) C^{(n)}_{m,n} = 0 for m >= 2n; (ii) eq:Rmn-master-rec-prod (4.12)
  prop:stable-triangular-prod-full-vanish-final (Prop. 4.6), eq:stable-triangular-recurrence-prod-full-final (4.13)
  prop:closed-elim-n-i-0 (Prop. 4.7), eq:closed-elim-n-i-0 (4.14), as an identity of residue functionals
  eq:Lambda-mrjs (4.18), lem:Lambda-finite-cancellation (Lemma 4.9) eq:Lambda-finite-cancellation (4.19),
  lem:stable-k0-Lambda-convolution (Lemma 4.10) eq:stable-k0-Lambda-remainder (4.23),
  rem:Lambda-remainder-example (Remark 4.11),
  lem:kernel-weighted-Lambda-convolution (Lemma 4.12) eq:C-scalar-target (4.25), which is also the
  coefficientwise content of prop:full-triangularization-k0-prod-Aprime (Prop. 4.13), eq:full-triangularization-Aprime (4.27).
Tested ranges (all integers; (wt u, wt v) in {(1,1),(2,2),(1,2),(3,0),(-1,2),(0,0)} unless stated):
  Prop 4.1: n=0..3, r=1..3, -2n-1<=a,b<=4, 0<=k<=m<=2n+2 (a,b regular and singular modes)
  Lemma 4.3/4.4: n=1..3, a,b in -2n-1..2, r=1..4; m in n..2n+2 (4.11), k=n..n+2 with m=n+k..n+k+2 (4.4)
  Prop 4.5, 4.6: n=1..3, a,b in -2n-1..2, r=1..4; m=2n..2n+2 (i), m=n..2n (ii), m=n..2n+4 (4.6)
  Prop 4.7: n=1..4, 1<=i<=n, W in -2..5, exponents e in -12..5
  Lemma 4.9, 4.10, 4.12: n=2..4 (n=1 is vacuous), n<=m<=2n-1, 2n-m<r<=n, wt u in -3..5 (4.9), a,b in -2n-1..2 (4.12),
     b in -2n-1..3 (4.10)

Provenance.  The checks of Prop 4.5, 4.6, 4.7, Lemma 4.12 and Remark 4.11 were written during the earlier
audits (p2rank.py; its check of a closed form for a coefficient kappa was dropped, because no such
statement occurs in the current paper).  The anchor and the checks of Prop 4.1, Lemma 4.3, 4.4, 4.9, 4.10 are
new in the 2026-10-06 review.
"""
import os
import sys
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from zhu_common import (Checker, Series, binom, p_series, p_deriv_series, Phi_poly, phi_coeff, prod_coeff)

chk = Checker("check_product_recurrences.py", "Part II, v2V.49")
WW = [(1, 1), (2, 2), (1, 2), (3, 0), (-1, 2), (0, 0)]
C = prod_coeff                      # C(n,m,k,r,a,b,wtu,wtv) = C^{(n)}_{m,k}(r;a,b), (4.6)


def coeff_times_onepx(G, e, M):
    """[x^M] ((1+x)^e G(x)) = sum_t C(e,t) [x^{M-t}] G."""
    lo = G.low()
    return sum(binom(e, t) * G.coef(M - t) for t in range(0, M - lo + 1))


# ---------------------------------------------------------------------------
with chk.section("anchor: Part I Example 5.2, n=1: displayed coefficient arrays of (omega_{-1}omega)R^1_{1,0} and R^1_{1,1}") as s:
    # rows a=-3,-2,-1 ; columns b=-3,-2,-1  ([1,2,1],[2,4,2],[1,2,1]) for k=0
    M0 = [[C(1, 1, 0, 1, a, b, 2, 2) for b in (-3, -2, -1)] for a in (-3, -2, -1)]
    s.eq(M0, [[1, 2, 1], [2, 4, 2], [1, 2, 1]], "k=0 array")
    # rows a=-3..0 ; columns b=-3..0: ([1,3,3,1] outer product [1,3,3,1])
    M1 = [[C(1, 1, 1, 1, a, b, 2, 2) for b in (-3, -2, -1, 0)] for a in (-3, -2, -1, 0)]
    s.eq(M1, [[x * y for y in (1, 3, 3, 1)] for x in (1, 3, 3, 1)], "k=n=1 array")

with chk.section("Prop 4.1: (4.5) Phi-product = (4.8) residue of p_{a,1,v} p_{b,r,u} = (4.6) = (4.7) (regular range)") as s:
    for n in range(0, 4):
        T = 4 * n + 12
        for (wu, wv) in WW:
            for r in range(1, 4):
                for a in range(-2 * n - 1, 5):
                    Pa = Phi_poly(a, 1, wv, n)
                    for b in range(-2 * n - 1, 5):
                        Pb = Phi_poly(b, r, wu, n)
                        Q = Pa * Pb
                        pp = p_series(a, wv, n, T) * p_deriv_series(b, r, wu, n, T)
                        for m in range(0, 2 * n + 3):
                            M = m + 2 * n + 1
                            for k in range(0, m + 1):
                                c6 = C(n, m, k, r, a, b, wu, wv)
                                c5 = coeff_times_onepx(Q, k - n, M)                                   # (4.5)
                                c8 = coeff_times_onepx(pp, wu + wv + r - 1 + n + k, M)               # (4.8) via p-series
                                s.check(c5 == c6 == c8, "n=%d wt=(%d,%d) r=%d a=%d b=%d m=%d k=%d: %r %r %r" % (n, wu, wv, r, a, b, m, k, c5, c6, c8))
                                if a <= -1 and b <= -r:
                                    c7 = sum(sum(binom(k - n, m + 2 * n + 1 - d - e) * binom(wv + n, d + a + 1) for d in range(0, 2 * n + 1))
                                             * phi_coeff(b, r, wu, n, e) for e in range(0, 2 * n + 1))
                                    s.eq(c7, c6, "(4.7) n=%d wt=(%d,%d) r=%d a=%d b=%d m=%d k=%d" % (n, wu, wv, r, a, b, m, k))

with chk.section("Lemma 4.3 (4.11) degree window, and Lemma 4.4: C^{(n)}_{m,k}=0 for m>=n+k, k>=n") as s:
    for n in range(1, 4):
        for (wu, wv) in WW:
            for r in range(1, 5):
                for a in range(-2 * n - 1, 3):
                    Pa = Phi_poly(a, 1, wv, n)
                    for b in range(-2 * n - 1, 3):
                        Pb = Phi_poly(b, r, wu, n)
                        for m in range(n, 2 * n + 3):
                            lhs = (Pa * Pb).coef(m + 2 * n + 1)
                            rhs = sum(Pa.coef(m + 2 * n + 1 - d) * Pb.coef(d) for d in range(m + 1, m + 2 * n + 2))
                            s.eq(lhs, rhs, "(4.11) n=%d wt=(%d,%d) r=%d a=%d b=%d m=%d" % (n, wu, wv, r, a, b, m))
                        for k in range(n, n + 3):
                            for m in range(n + k, n + k + 3):
                                s.eq(C(n, m, k, r, a, b, wu, wv), 0, "Lemma 4.4 n=%d wt=(%d,%d) r=%d a=%d b=%d m=%d k=%d" % (n, wu, wv, r, a, b, m, k))

with chk.section("Prop 4.5 (i) high-m vanishing and (ii) eq:Rmn-master-rec-prod (4.12)") as s:
    for n in range(1, 4):
        for (wu, wv) in WW:
            for a in range(-2 * n - 1, 3):
                for b in range(-2 * n - 1, 3):
                    for r in range(1, 5):
                        for m in range(2 * n, 2 * n + 3):
                            s.eq(C(n, m, n, r, a, b, wu, wv), 0, "(i) n=%d wt=(%d,%d) a=%d b=%d r=%d m=%d" % (n, wu, wv, a, b, r, m))
                        for m in range(n, 2 * n + 1):
                            v = sum(binom(r + wu + n - m - 2, 2 * n - m - t) * binom(r + t - 1, t) * C(n, m, n, r + t, a, b, wu, wv)
                                    for t in range(0, 2 * n - m + 1))
                            s.eq(v, 0, "(ii) n=%d wt=(%d,%d) a=%d b=%d r=%d m=%d" % (n, wu, wv, a, b, r, m))

with chk.section("Prop 4.6, eq:stable-triangular-recurrence-prod-full-final (4.13), m >= n") as s:
    for n in range(1, 4):
        for (wu, wv) in WW:
            for a in range(-2 * n - 1, 3):
                for b in range(-2 * n - 1, 3):
                    for r in range(1, 5):
                        for m in range(n, 2 * n + 5):
                            v = sum(binom(r + wu + n - 1, n - s_) * binom(r + s_ - 1, s_) * C(n, m, 0, r + s_, a, b, wu, wv)
                                    for s_ in range(0, n + 1))
                            s.eq(v, 0, "n=%d wt=(%d,%d) a=%d b=%d r=%d m=%d" % (n, wu, wv, a, b, r, m))


def Rfun(Wt, n, m, k, e):
    """Res_x (1+x)^{W+n+k} x^{-(m+2n+2)} x^e  =  C(W+n+k, m+2n+1-e)."""
    return binom(Wt + n + k, m + 2 * n + 1 - e)


with chk.section("Prop 4.7, eq:closed-elim-n-i-0 (4.14), as an identity of residue functionals (W = wt of u_{-r}v)") as s:
    for n in range(1, 5):
        for i in range(1, n + 1):
            for Wt in range(-2, 6):
                for e in range(-12, 6):
                    L = Rfun(Wt, n, n - i, 0, e)
                    R1 = sum((-1) ** s_ * binom(n + s_ - 1, s_) * Rfun(Wt, n, 2 * n - i + s_, n, e) for s_ in range(0, i))
                    R2 = sum((-1) ** s_ * binom(n + s_ - 1, s_) * sum(binom(n, q + i - s_) * Rfun(Wt, n, n + q, 0, e) for q in range(0, n))
                             for s_ in range(0, i))
                    s.eq(L, R1 - R2, "n=%d i=%d W=%d e=%d" % (n, i, Wt, e))


# ---------------------------------------------------------------------------
def Lam(n, m, r, j, s_, wu):
    """Lambda^{(n)}_{m,r}(j,s), eq:Lambda-mrjs (4.18)."""
    d = r - (2 * n - m)
    return (-1) ** d * binom(m - n, j) * sum(binom(r - s_ - 1, q) * binom(r - s_ + (m - n) - 1 - j - q, d - 1 - q)
                                             * binom(wu + n, r - s_ - q) for q in range(0, d))


def lam_cases(nmax):
    for n in range(2, nmax + 1):
        for m in range(n, 2 * n):
            for r in range(2 * n - m + 1, n + 1):
                yield n, m, r


with chk.section("Lemma 4.9, eq:Lambda-finite-cancellation (4.19): congruence mod y^{n-h} in C[y]") as s:
    for (n, m, r) in lam_cases(4):
        t = m - n
        for wu in range(-3, 6):
            A = wu + n
            for h in range(0, n):
                # left side as a polynomial in y: sum_{j,s} Lambda C(-A,s-1-h) (y-1)^{t-j}
                poly = {}
                for j in range(0, t + 1):
                    for s_ in range(h + 1, n - j + 1):
                        c = Lam(n, m, r, j, s_, wu) * binom(-A, s_ - 1 - h)
                        for cc in range(0, t - j + 1):                   # (y-1)^{t-j} = sum_cc C(t-j,cc) y^cc (-1)^{t-j-cc}
                            poly[cc] = poly.get(cc, 0) + c * binom(t - j, cc) * (-1) ** (t - j - cc)
                for c in range(0, n - h):
                    want = binom(-A, r - 1 - h) if c == 0 else 0
                    s.eq(poly.get(c, 0), want, "n=%d m=%d r=%d wt=%d h=%d y^%d" % (n, m, r, wu, h, c))


def div_by_x_plus_1(coeffs):
    deg = len(coeffs) - 1
    if deg < 0:
        return [], 0
    q = [0] * deg
    carry = 0
    for i in range(deg, 0, -1):
        carry = coeffs[i] - carry if i < deg else coeffs[i]
        q[i - 1] = carry
    rem = coeffs[0] - (q[0] if deg >= 1 else 0)
    return q, rem


def lam_remainder(n, m, r, wu, b):
    """Phi_{b,r,u} - sum_{j=0}^{m-n} sum_{s=1}^{n-j} Lambda_{m,r}(j,s) x^{m-n-j} Phi_{b,s,u}   (LHS of (4.23))."""
    L = Phi_poly(b, r, wu, n)
    for j in range(0, m - n + 1):
        for s_ in range(1, n - j + 1):
            L = L - Phi_poly(b, s_, wu, n).shift(m - n - j).scale(Lam(n, m, r, j, s_, wu))
    return L


with chk.section("Lemma 4.10, eq:stable-k0-Lambda-remainder (4.23): remainder = (1+x)^n K, deg K <= m") as s:
    for (n, m, r) in lam_cases(4):
        for wu in range(-3, 6):
            for b in range(-2 * n - 1, 4):
                L = lam_remainder(n, m, r, wu, b)
                if not L.c:
                    s.check(True)
                    continue
                lo = min(L.c)
                coeffs = [L.c.get(lo + i, 0) for i in range(0, max(L.c) - lo + 1)]
                ok = True
                for _ in range(n):
                    coeffs, rem = div_by_x_plus_1(coeffs)
                    if rem != 0:
                        ok = False
                        break
                degK = lo + max((i for i, c in enumerate(coeffs) if c != 0), default=-10 ** 6)
                s.check(ok and degK <= m, "n=%d m=%d r=%d wt=%d b=%d: divisible=%r degK=%r" % (n, m, r, wu, b, ok, degK))

with chk.section("Remark 4.11: n=2, m=3, r=2, wt u=1, b=-5 gives remainder 4x^3(1+x)^2") as s:
    L = lam_remainder(2, 3, 2, 1, -5)
    want = Series({3: 4, 4: 8, 5: 4}, Series.HUGE)          # 4x^3(1+x)^2 = 4x^3+8x^4+4x^5
    s.eq(dict(L.c), dict(want.c), "remainder")

with chk.section("Lemma 4.12, eq:C-scalar-target (4.25) [= coefficientwise Prop 4.13, (4.27)]") as s:
    for (n, m, r) in lam_cases(4):
        for (wu, wv) in WW:
            for a in range(-2 * n - 1, 3):
                for b in range(-2 * n - 1, 3):
                    rhs = sum(Lam(n, m, r, j, s_, wu) * C(n, n + j, 0, s_, a, b, wu, wv)
                              for j in range(0, m - n + 1) for s_ in range(1, n - j + 1))
                    s.eq(C(n, m, 0, r, a, b, wu, wv), rhs, "n=%d m=%d r=%d wt=(%d,%d) a=%d b=%d" % (n, m, r, wu, wv, a, b))

chk.finish()


==> anc/legacy-2V49/check_strip_eliminations.py <==
#!/usr/bin/env python3
"""check_strip_eliminations.py -- Part II (O_n-V-Part-2V.49.tex)

Finite exact checks of Section 4.9 (diagonal elimination for k=0) and of the matrices of Section 5.1 of Part II.
Everything is a statement about the coefficients C^{(n)}_{m,0}(r;a,b) (a coefficient computation; no operator
is evaluated).  Finite check, not a proof.

Labels checked (name, current number in v2V.49):
  [anchor] Part I Example 5.2 (exa:virasoro-quadratic-window): C^{(1)}_{1,0}(1;-3,-3) = 1 for wt u = wt v = 2
  lem:generaln-stripA-deep-elim-explicit (Lemma 4.29): eq:KA-direct-C-entry (4.68) (K_A invertible),
        eq:Epq-direct-C-formula (4.69) (inverse formula; the identity K_A E = -C on every column (a,b)),
        eq:deep-elim-generaln (4.70)
  lem:generaln-stripC-deep-elim-explicit (Lemma 4.30): eq:stripC-elim-pair (4.71), eq:KC-direct-C-entry (4.72)
        (K_C invertible, block lower triangular), the lowest-degree bound 3n+1-eta-r, eq:Fka-full-inverse-formula
        (4.73), the support statement after eq:stripC-elim-formula-general (4.74), eq:stripC-survivor-coeff (4.75),
        eq:stripC-Pascal-matrix (4.77), eq:stripC-Pascal-determinant (4.78), eq:stripC-inverse-formula (4.79) and
        the factorization M=PQ of its proof
  eq:E-closed-form-preview (4.80) (stated in Part II as a preview of Part III; its proof is not in this paper)
  Section 5.1: eq:n2-equal-weight-KA (5.1) and eq:n2-equal-weight-KC (5.2): K_A^{(2)}, K_C^{(2)} and
        their inverses for wt u = wt v
Tested ranges (the seven pairs (wt u, wt v) are {(1,1),(2,2),(1,2),(3,0),(-1,2),(0,0),(4,-3)}):
  K_A, K_C invertible, K_C block lower triangular: n=1..6, the seven pairs
  K_A E = -C and (4.80): n=1..3, the first five pairs, -2n-1<=a,b<=3
  vanishing of the product Phi_{a,1,v} Phi_{b,r,u} below degree 3n+1-eta-r: n=1..4, the first four pairs, r=1..n
  K_C F = -C, support, (4.75), vanishing on the strip-A deep triangle: n=1..4, the first four pairs, -2n-1<=a,b<=2
  Pascal blocks (4.77)-(4.79), M=PQ: n=1..8, all eta;  diagonal-block entries of K_C against (4.77): n=1..5, the seven pairs
  Section 5.1 matrices: wt u = wt v = d for d=-8..8
Helper: zhu_strips.py (K_A, K_C, E, F as defined in the cited equations); it contains no checks.

Provenance.  The strip-A/strip-C matrices, the survivor formula and the preview (4.80) were checked in the earlier
audits (p2ex.py, p2ex2.py).  The anchor, the identities K E = -C, the lowest-degree bound, the Pascal block, its
determinant, inverse and factorization, and the invertibility checks for unequal weights are new in the 2026-10-06
review.
"""
import os
import sys
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from zhu_common import Checker, binom, prod_coeff, mat_det, mat_inv, mat_mul, identity, Phi_poly
from zhu_strips import KA, KC, pair_C, E_all, F_all

chk = Checker("check_strip_eliminations.py", "Part II, v2V.49")
C = prod_coeff
WW = [(1, 1), (2, 2), (1, 2), (3, 0), (-1, 2), (0, 0), (4, -3)]


# ---------------------------------------------------------------------------
with chk.section("anchor: C^{(1)}_{1,0}(1;-3,-3) = 1 (Part I Example 5.2 array) and K_A^{(1)} = (1)") as s:
    s.eq(C(1, 1, 0, 1, -3, -3, 2, 2), 1, "array entry")
    rows, cols, K = KA(1, 2, 2)
    s.eq(K, [[1]], "K_A^{(1)}")

with chk.section("Lemma 4.29: K_A invertible (n=1..6, all weight pairs), K_A E = -C on every column, and (4.80) preview formula") as s:
    for n in range(1, 7):
        for (wu, wv) in WW:
            rows, cols, K = KA(n, wu, wv)
            s.eq(len(rows), len(cols), "square")
            s.check(mat_det(K) != 0, "det K_A n=%d wt=(%d,%d)" % (n, wu, wv))
    for n in range(1, 4):
        for (wu, wv) in WW[:5]:
            rows, cols, K, E = E_all(n, wu, wv, -2 * n - 1, 3)
            for ri, (p0, r) in enumerate(rows):
                for a in range(-2 * n - 1, 4):
                    for b in range(-2 * n - 1, 4):
                        if a + b >= -3 * n - 2:
                            lhs = sum(K[ri][ci] * E[(p, q, a, b)] for ci, (p, q) in enumerate(cols))
                            s.eq(lhs, -C(n, n + p0, 0, r, a, b, wu, wv), "K E = -C n=%d wt=(%d,%d) (p0,r)=(%d,%d) (a,b)=(%d,%d)" % (n, wu, wv, p0, r, a, b))
            for (p, q, a, b), val in E.items():
                pred = ((-1) ** (n - p - q) * binom(a + b + 4 * n + 1 - p - q, n - 1 - p - q)
                        * binom(wv + n - 1 - p, a + 2 * n + 1 - p) * binom(wu + n - 1 - q, b + 2 * n + 1 - q))
                s.eq(val, pred, "(4.80) n=%d wt=(%d,%d) (p,q)=(%d,%d) (a,b)=(%d,%d)" % (n, wu, wv, p, q, a, b))

with chk.section("Lemma 4.30: K_C invertible and block lower triangular; vanishing below degree 3n+1-eta-r") as s:
    for n in range(1, 7):
        for (wu, wv) in WW:
            rows, cols, K = KC(n, wu, wv)
            s.check(mat_det(K) != 0, "det K_C n=%d wt=(%d,%d)" % (n, wu, wv))
            for ri, (m, r) in enumerate(rows):
                for ci, (eta, al) in enumerate(cols):
                    sr, sc = m + r, n - eta
                    if sc > sr:
                        s.eq(K[ri][ci], 0, "block lower triangular n=%d" % n)
    for n in range(1, 5):
        for (wu, wv) in WW[:4]:
            for eta in range(n):
                for al in range(n - eta):
                    a, b = pair_C(n, eta, al)
                    Pa = Phi_poly(a, 1, wv, n)
                    for r in range(1, n + 1):
                        Q = Pa * Phi_poly(b, r, wu, n)
                        for d in range(-6 * n, 3 * n + 1 - eta - r):
                            s.eq(Q.coef(d), 0, "n=%d wt=(%d,%d) eta=%d alpha=%d r=%d degree %d" % (n, wu, wv, eta, al, r, d))

with chk.section("Pascal blocks (4.77), det (4.78), inverse (4.79), factorization M=PQ") as s:
    for n in range(1, 9):
        for eta in range(n):
            sz = n - eta
            N = n + eta + 1
            M = [[binom(N + al, mu) for al in range(sz)] for mu in range(sz)]
            s.eq(mat_det(M), 1, "det n=%d eta=%d" % (n, eta))
            inv = mat_inv(M)
            for al in range(sz):
                for mu in range(sz):
                    s.eq(inv[al][mu], (-1) ** (al + mu) * sum(binom(j, al) * binom(n + eta + j - mu, j - mu) for j in range(al, sz)),
                         "(4.79) n=%d eta=%d" % (n, eta))
            P = [[binom(N, mu - j) for j in range(sz)] for mu in range(sz)]
            Q = [[binom(al, j) for al in range(sz)] for j in range(sz)]
            s.eq(mat_mul(P, Q), M, "M = PQ")
            Pinv = [[(-1) ** (j - mu) * binom(N + j - mu - 1, j - mu) for mu in range(sz)] for j in range(sz)]
            Qinv = [[(-1) ** (j - al) * binom(j, al) for j in range(sz)] for al in range(sz)]
            s.eq(mat_mul(P, Pinv), identity(sz), "P Pinv")
            s.eq(mat_mul(Q, Qinv), identity(sz), "Q Qinv")
    for n in range(1, 6):
        for (wu, wv) in WW:
            rows, cols, K = KC(n, wu, wv)
            for ri, (m, r) in enumerate(rows):
                for ci, (eta, al) in enumerate(cols):
                    if m + r == n - eta:
                        s.eq(K[ri][ci], binom(n + eta + 1 + al, r - 1), "diagonal block entry n=%d wt=(%d,%d) (m,r)=(%d,%d) (eta,al)=(%d,%d)" % (n, wu, wv, m, r, eta, al))

with chk.section("Lemma 4.30: K_C F = -C, support of F, survivor formula (4.75), zero coefficient on the strip-A deep triangle") as s:
    for n in range(1, 5):
        for (wu, wv) in WW[:4]:
            rows, cols, K, F, elim = F_all(n, wu, wv, -2 * n - 1, 2)
            surv = set()
            for eta in range(n):
                for pp in range(0, 2 * eta + 1):
                    surv.add((-2 * n - 1 + pp, -2 * n - 1 + (n + eta - pp)))
            for ri, (m, r) in enumerate(rows):
                for a in range(-2 * n - 1, 3):
                    for b in range(-2 * n - 1, 3):
                        if (a, b) in elim:
                            continue
                        lhs = sum(K[ri][ci] * F[(eta, al, a, b)] for ci, (eta, al) in enumerate(cols))
                        s.eq(lhs, -C(n, m, 0, r, a, b, wu, wv), "K F = -C n=%d wt=(%d,%d) (m,r)=(%d,%d) (a,b)=(%d,%d)" % (n, wu, wv, m, r, a, b))
            for (eta, al, a, b), val in F.items():
                if val != 0:
                    s.check((a, b) in surv or a + b >= -2 * n - 2, "support n=%d wt=(%d,%d) (eta,al)=(%d,%d) (a,b)=(%d,%d)" % (n, wu, wv, eta, al, a, b))
            for eta in range(n):
                for al in range(n - eta):
                    for pp in range(0, 2 * eta + 1):
                        a, b = -2 * n - 1 + pp, -2 * n - 1 + (n + eta - pp)
                        pred = (-1) ** (al + 1) * binom(2 * eta + al - pp, al) * binom(n + eta - pp, n - eta - 1 - al)
                        s.eq(F[(eta, al, a, b)], pred, "(4.75) n=%d wt=(%d,%d) (eta,al)=(%d,%d) p''=%d" % (n, wu, wv, eta, al, pp))
            for (m, r) in rows:
                for p in range(n):
                    for q in range(n - p):
                        s.eq(C(n, m, 0, r, -2 * n - 1 + p, -2 * n - 1 + q, wu, wv), 0, "strip C vanishes on strip-A deep triangle n=%d wt=(%d,%d) (m,r)=(%d,%d) (p,q)=(%d,%d)" % (n, wu, wv, m, r, p, q))

with chk.section("Section 5.1: K_A^{(2)}, K_C^{(2)} and inverses for wt u = wt v = d (displayed row/column orders)") as s:
    for d in range(-8, 9):
        rA, cA, MA = KA(2, d, d)
        ordR, ordC = [(0, 1), (0, 2), (1, 1)], [(0, 0), (0, 1), (1, 0)]        # (m,r)=(2,1),(2,2),(3,1); (a,b)=(-5,-5),(-5,-4),(-4,-5)
        KAd = [[MA[rA.index(rr)][cA.index(cc)] for cc in ordC] for rr in ordR]
        s.eq(KAd, [[0, 1, 1], [4, 3 * d + 3, 3 * d + 2], [1, d, d]], "K_A^{(2)} d=%d" % d)
        s.eq(mat_inv(KAd), [[-d, 0, 1], [d - 2, 1, -4], [3 - d, -1, 4]], "inverse K_A^{(2)} d=%d" % d)
        rC, cC, MC = KC(2, d, d)
        ordRC = [(0, 1), (1, 1), (0, 2)]                                      # (m,r)=(0,1),(1,1),(0,2)
        colsC = [(-2, -5), (-4, -4), (-3, -5)]                                # (a,b)
        inv = {pair_C(2, eta, al): (eta, al) for (eta, al) in cC}
        KCd = [[MC[rC.index(rr)][cC.index(inv[cc])] for cc in colsC] for rr in ordRC]
        s.eq(KCd, [[1, 0, 0], [d, 1, 1], [3 * d + 2, 3, 4]], "K_C^{(2)} d=%d" % d)
        s.eq(mat_inv(KCd), [[1, 0, 0], [2 - d, 4, -1], [-2, -3, 1]], "inverse K_C^{(2)} d=%d" % d)

chk.finish()


==> anc/legacy-2V49/check_virasoro_examples.py <==
#!/usr/bin/env python3
"""check_virasoro_examples.py -- Part II (O_n-V-Part-2V.49.tex)

Finite exact checks of Section 5.3 (the universal Virasoro vertex operator algebra, wt omega = 2) and of the
arithmetic of the leading-symbol argument.  Finite check, not a proof.

Labels checked (name, current number in v2V.49):
  [anchor] eq:n2-equal-weight-KA (5.1) at wt u = 2: K_A^{(2)} = [[0,1,1],[4,9,8],[1,2,2]] (hand-evaluated from the
        displayed matrix; compared with the entries C^{(2)}_{n+p0,0}(r;a,b) of eq:KA-direct-C-entry (4.68))
  eq:n2-virasoro-stripA-1,2,3 (5.18)-(5.20) and eq:n2-virasoro-stripC-1,2,3 (5.21)-(5.23): the six displayed
        congruences, parsed from the text of P2.tex and compared with E^{(2)}_{p,q}(a,b) (4.69) and F^{(2)}_{eta,alpha}(a,b)
        (4.73) computed from the coefficients C^{(2)}_{m,0}(r;a,b) at wt u = wt v = 2.  X_{a,b} = omega_a omega_b z.
  eq:virasoro-leading-linear-relation (5.24): leading index and coefficients of the symbols of omega R^n_{m,0};
        the vector-field identities used after (5.24): the bracket formula and H t^{-2} C[t^{-1}] in C[t^{-1}]
  eq:virasoro-n2-independence-minor (5.25), and the n=1 matrix [[1,4],[9,18]] (det -18) displayed before (5.25),
        derived from the coefficients C^{(n)}_{m,k}(1;a,b) (leading quadratic symbols: sum over a,b <= -1 of
        C x_{1-a} x_{1-b}, x_j = sigma(L_{-j}1)) and cross-checked against the lists of Part I Example 5.2
        (exa:virasoro-quadratic-window, transcribed below from P1.tex v1.61), dets -18 and 4.
  the dimension statements eq:virasoro-low-level-exact-dimensions (5.26) rest on these two determinants and on
        Prop. 4.23 (not re-derived here)
Tested ranges:
  strip congruences: all ordered pairs -5<=a,b<=12 (E for a+b >= -8, F for non-eliminated pairs);
  symbols: n=1, m=1, k=0,1 and n=2, m=2,3, k=0,2 (r=1); vector fields: n=1..4, f,g = t^{-i}, i,j=0..6.

Provenance.  The strip data comparison was done in the earlier audits (p2ex2.py with transcribed data); the
parsing of the displayed congruences from the paper text, the Part I cross-check of the symbols, the leading-relation
and vector-field checks, and the anchor are new in the 2026-10-06 review.
"""
import os
import re
import sys
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from fractions import Fraction as Fr
from zhu_common import Checker, binom, mat_det, prod_coeff
from zhu_strips import KA, E_all, F_all

chk = Checker("check_virasoro_examples.py", "Part II, v2V.49")
C = prod_coeff

# --- displayed congruences (5.18)-(5.23), transcribed from P2.tex v2V.49 with line breaks removed;
#     the factor -1 written in front of the bracket in (5.19), (5.20), (5.21), (5.22) is given as the sign -1 -----------------
STRIP_A = {   # target (p,q): (sign, right-hand side)   X_{-5+p,-5+q}
    (0, 0): (1, "3X_{-5,-3}+2X_{-5,-2}+9X_{-4,-4}+18X_{-4,-3}+9X_{-4,-2}+3X_{-3,-5}+18X_{-3,-4}+27X_{-3,-3}+12X_{-3,-2}"
                "+2X_{-2,-5}+9X_{-2,-4}+12X_{-2,-3}+5X_{-2,-2}"),
    (0, 1): (-1, "2X_{-5,-3}+X_{-5,-2}+3X_{-4,-4}+6X_{-4,-3}+3X_{-4,-2}+3X_{-3,-4}+6X_{-3,-3}+3X_{-3,-2}"
                 "+X_{-2,-4}+2X_{-2,-3}+X_{-2,-2}"),
    (1, 0): (-1, "3X_{-4,-4}+3X_{-4,-3}+X_{-4,-2}+2X_{-3,-5}+6X_{-3,-4}+6X_{-3,-3}+2X_{-3,-2}"
                 "+X_{-2,-5}+3X_{-2,-4}+3X_{-2,-3}+X_{-2,-2}"),
}
STRIP_C = {   # target (eta,alpha): (sign, rhs)   X_{a_{eta,alpha},b_{eta,alpha}}
    (1, 0): (-1, "X_{-5,-2}+2X_{-5,-1}+X_{-5,0}+X_{-4,-3}+6X_{-4,-2}+9X_{-4,-1}+4X_{-4,0}"
                 "+X_{-3,-4}+6X_{-3,-3}+15X_{-3,-2}+16X_{-3,-1}+6X_{-3,0}"
                 "+6X_{-2,-4}+15X_{-2,-3}+20X_{-2,-2}+14X_{-2,-1}+4X_{-2,0}"
                 "+2X_{-1,-5}+9X_{-1,-4}+16X_{-1,-3}+14X_{-1,-2}+6X_{-1,-1}+X_{-1,0}"
                 "+X_{0,-5}+4X_{0,-4}+6X_{0,-3}+4X_{0,-2}+X_{0,-1}"),
    (0, 0): (-1, "2X_{-5,-3}+5X_{-5,-2}+4X_{-5,-1}+X_{-5,0}"
                 "+10X_{-4,-3}+21X_{-4,-2}+16X_{-4,-1}+4X_{-4,0}"
                 "+3X_{-3,-4}+18X_{-3,-3}+33X_{-3,-2}+24X_{-3,-1}+6X_{-3,0}"
                 "+3X_{-2,-4}+14X_{-2,-3}+23X_{-2,-2}+16X_{-2,-1}+4X_{-2,0}"
                 "+X_{-1,-4}+4X_{-1,-3}+6X_{-1,-2}+4X_{-1,-1}+X_{-1,0}"),
    (0, 1): (1, "X_{-5,-3}+5X_{-5,-2}+7X_{-5,-1}+3X_{-5,0}"
                "+6X_{-4,-3}+24X_{-4,-2}+30X_{-4,-1}+12X_{-4,0}"
                "-X_{-3,-4}+15X_{-3,-3}+47X_{-3,-2}+50X_{-3,-1}+18X_{-3,0}"
                "+6X_{-2,-4}+28X_{-2,-3}+50X_{-2,-2}+40X_{-2,-1}+12X_{-2,0}"
                "+3X_{-1,-5}+15X_{-1,-4}+30X_{-1,-3}+30X_{-1,-2}+15X_{-1,-1}+3X_{-1,0}"
                "+2X_{0,-5}+8X_{0,-4}+12X_{0,-3}+8X_{0,-2}+2X_{0,-1}"),
}
TERM = re.compile(r"([+-]?)(\d*)X_\{(-?\d+),(-?\d+)\}")


def parse_X(text):
    out, pos, nterms = {}, 0, 0
    while pos < len(text):
        mo = TERM.match(text, pos)
        if not mo:
            raise ValueError("cannot parse %r" % text[pos:pos + 20])
        c = int(mo.group(2)) if mo.group(2) else 1
        if mo.group(1) == "-":
            c = -c
        key = (int(mo.group(3)), int(mo.group(4)))
        out[key] = out.get(key, 0) + c
        nterms += 1
        pos = mo.end()
    return out, nterms


# Part I Example 5.2 lists of the six odd-mode seeds (n=1: (m,k)=(1,0),(1,1); n=2: (2,0),(3,0),(2,2),(3,2); r=1), v1.61
LISTS = {
    (1, 1, 0): "L(-4)(L(-4)+2L(-3)+L(-2))+L(-3)(2L(-4)+4L(-3)+2L(-2))+L(-2)(L(-4)+2L(-3)+L(-2))",
    (1, 1, 1): "L(-4)(L(-4)+3L(-3)+3L(-2)+L(-1))+L(-3)(3L(-4)+9L(-3)+9L(-2)+3L(-1))+L(-2)(3L(-4)+9L(-3)+9L(-2)+3L(-1))+L(-1)(L(-4)+3L(-3)+3L(-2)+L(-1))",
    (2, 2, 0): "L(-6)(L(-5)+2L(-4)+L(-3))+L(-5)(L(-6)+6L(-5)+9L(-4)+4L(-3))+L(-4)(2L(-6)+9L(-5)+12L(-4)+5L(-3))+L(-3)(L(-6)+4L(-5)+5L(-4)+2L(-3))",
    (2, 3, 0): "L(-6)(L(-6)+2L(-5)+L(-4))+L(-5)(2L(-6)+3L(-5)-L(-3))+L(-4)(L(-6)-3L(-4)-2L(-3))+L(-3)(-L(-5)-2L(-4)-L(-3))",
    (2, 2, 2): "L(-6)(L(-5)+4L(-4)+6L(-3)+4L(-2)+L(-1))+L(-5)(L(-6)+8L(-5)+22L(-4)+28L(-3)+17L(-2)+4L(-1))+L(-4)(4L(-6)+22L(-5)+48L(-4)+52L(-3)+28L(-2)+6L(-1))+L(-3)(6L(-6)+28L(-5)+52L(-4)+48L(-3)+22L(-2)+4L(-1))+L(-2)(4L(-6)+17L(-5)+28L(-4)+22L(-3)+8L(-2)+L(-1))+L(-1)(L(-6)+4L(-5)+6L(-4)+4L(-3)+L(-2))",
    (2, 3, 2): "L(-6)(L(-6)+4L(-5)+6L(-4)+4L(-3)+L(-2))+L(-5)(4L(-6)+16L(-5)+24L(-4)+16L(-3)+4L(-2))+L(-4)(6L(-6)+24L(-5)+36L(-4)+24L(-3)+6L(-2))+L(-3)(4L(-6)+16L(-5)+24L(-4)+16L(-3)+4L(-2))+L(-2)(L(-6)+4L(-5)+6L(-4)+4L(-3)+L(-2))",
}
LTERM = re.compile(r"([+-]?)(\d*)L\((-?\d+)\)")


def parse_L(text):
    """'L(q1)(c L(q2)+...)+...' -> {(a,b): coefficient} with a=q1+1, b=q2+1 (omega_a omega_b = L(a-1)L(b-1)); strict."""
    out, pos = {}, 0
    outer = re.compile(r"\+?L\((-?\d+)\)\(")
    while pos < len(text):
        mo = outer.match(text, pos)
        if not mo:
            raise ValueError("cannot parse %r" % text[pos:pos + 20])
        q1 = int(mo.group(1))
        pos = mo.end()
        end, depth = pos, 0
        while True:
            ch = text[end]
            if ch == "(":
                depth += 1
            elif ch == ")":
                if depth == 0:
                    break
                depth -= 1
            end += 1
        body, p2 = text[pos:end], 0
        while p2 < len(body):
            tm = LTERM.match(body, p2)
            if not tm:
                raise ValueError("cannot parse body %r" % body)
            c = int(tm.group(2)) if tm.group(2) else 1
            if tm.group(1) == "-":
                c = -c
            key = (q1 + 1, int(tm.group(3)) + 1)
            out[key] = out.get(key, 0) + c
            p2 = tm.end()
        pos = end + 1
    return out


# ---------------------------------------------------------------------------
with chk.section("anchor: K_A^{(2)} at wt u = wt v = 2 equals [[0,1,1],[4,9,8],[1,2,2]] (displayed matrix of (5.1) with wt u = 2)") as s:
    rows, cols, K = KA(2, 2, 2)
    ordR, ordC = [(0, 1), (0, 2), (1, 1)], [(0, 0), (0, 1), (1, 0)]
    s.eq([[K[rows.index(rr)][cols.index(cc)] for cc in ordC] for rr in ordR], [[0, 1, 1], [4, 9, 8], [1, 2, 2]], "K_A^{(2)}, wt 2")

with chk.section("(5.18)-(5.20): strip-A eliminations of X_{-5,-5}, X_{-5,-4}, X_{-4,-5} (parsed text vs E^{(2)}_{p,q}(a,b))") as s:
    rows, cols, K, E = E_all(2, 2, 2, -5, 12)
    for (p, q), (sign, text) in STRIP_A.items():
        disp, nt = parse_X(text)
        disp = {key: sign * v for key, v in disp.items()}
        got = {(a, b): v for (pp, qq, a, b), v in E.items() if (pp, qq) == (p, q) and v != 0}
        s.check(len(disp) == nt, "displayed terms are distinct pairs")
        s.eq(got, disp, "target X_{%d,%d}" % (-5 + p, -5 + q))

with chk.section("(5.21)-(5.23): strip-C eliminations of X_{-2,-5}, X_{-4,-4}, X_{-3,-5} (parsed text vs F^{(2)}_{eta,alpha}(a,b))") as s:
    rows, cols, K, F, elim = F_all(2, 2, 2, -5, 12)
    for (eta, al), (sign, text) in STRIP_C.items():
        disp, nt = parse_X(text)
        disp = {key: sign * v for key, v in disp.items()}
        got = {(a, b): v for (e, aa, a, b), v in F.items() if (e, aa) == (eta, al) and v != 0}
        s.check(len(disp) == nt, "displayed terms are distinct pairs")
        s.eq(got, disp, "target (eta,alpha)=(%d,%d)" % (eta, al))

with chk.section("(5.24): symbols of omega R^n_{m,0}: top index x_{m+2n+3}, coefficient 1; omega R^n_{m,0} = sum_i C(n+2,i) L(i-m-2n-3)") as s:
    for n in (1, 2):
        for m in range(0, 12):
            sym = {m + 2 * n + 3 - i: binom(n + 2, i) for i in range(0, n + 3)}
            s.eq(max(sym), m + 2 * n + 3, "top index")
            s.eq(sym[m + 2 * n + 3], 1, "top coefficient")
            s.eq(min(sym), m + n + 1, "lowest index m+n+1")
        # the relations m=0,1,... eliminate exactly x_j for j >= 2n+3 (5 for n=1, 7 for n=2)
        s.eq(2 * n + 3, {1: 5, 2: 7}[n], "eliminated from x_%d on" % (2 * n + 3))


# Laurent polynomials in t as {exponent: coefficient}
def lmul(f, g):
    h = {}
    for e1, c1 in f.items():
        for e2, c2 in g.items():
            h[e1 + e2] = h.get(e1 + e2, 0) + c1 * c2
    return {e: c for e, c in h.items() if c != 0}


def ladd(f, g, c=1):
    h = dict(f)
    for e, v in g.items():
        h[e] = h.get(e, 0) + c * v
    return {e: v for e, v in h.items() if v != 0}


def lder(f):
    return {e - 1: e * c for e, c in f.items() if e != 0}


with chk.section("vector fields after (5.24): the bracket formula, H(t) = t^{-2n-2}(1+t)^{n+2}, and H t^{-2} C[t^{-1}] in C[t^{-1}]") as s:
    for n in range(1, 5):
        H = {e - 2 * n - 2: binom(n + 2, e) for e in range(0, n + 3)}
        # H = t^{-n}(1+t^{-1})^{n+2}
        s.eq(H, {-n - j: binom(n + 2, j) for j in range(0, n + 3)}, "H = t^{-n}(1+t^{-1})^{n+2}")
        for i in range(0, 7):
            for j in range(0, 7):
                f, g = {-i: Fr(1)}, {-j: Fr(1)}
                # [H f d/dt, H g d/dt] = Hf (Hg)' - Hg (Hf)'
                lhs = ladd(lmul(lmul(H, f), lder(lmul(H, g))), lmul(lmul(H, g), lder(lmul(H, f))), -1)
                rhs = lmul(lmul(H, H), ladd(lmul(f, lder(g)), lmul(g, lder(f)), -1))
                s.eq(lhs, rhs, "bracket n=%d i=%d j=%d" % (n, i, j))
                s.check(all(e <= -2 for e in ladd(lmul(f, lder(g)), lmul(g, lder(f)), -1)), "f g' - g f' in t^{-2} C[t^{-1}]")
            Ht2 = lmul(H, {-2 - i: Fr(1)})
            s.check(all(e <= 0 for e in Ht2), "H t^{-2-i} in C[t^{-1}], n=%d i=%d" % (n, i))
            s.eq(Ht2, lmul({-n - 2 - i: Fr(1)}, {-j: binom(n + 2, j) for j in range(0, n + 3)}), "H t^{-2-i} = (1+t^{-1})^{n+2} t^{-n-2-i}")
        # L(j) -> -t^{j+1} d/dt: the image of sum_i C(n+2,i) L(i-m-2n-3) is -t^{-m-2n-2}(1+t)^{n+2} d/dt
        for m in range(0, 6):
            img = {}
            for i in range(0, n + 3):
                img = ladd(img, {(i - m - 2 * n - 3) + 1: -binom(n + 2, i)})
            s.eq(img, lmul({-m: Fr(-1)}, H), "image of omega R^n_{m,0}, n=%d m=%d" % (n, m))


def symbol_vector(n, m, k, cols):
    """Coefficients of the leading quadratic symbol of (omega_{-1}omega)R^n_{m,k}1 on the monomials x_i x_j (i<=j) in `cols`:
       sum_{a,b<=-1} C^{(n)}_{m,k}(1;a,b) x_{1-a} x_{1-b}, x_j = sigma(L_{-j}1)."""
    vec = {}
    for a in range(-2 * n - 1, 0):
        for b in range(-2 * n - 1, 0):
            key = tuple(sorted((1 - a, 1 - b)))
            vec[key] = vec.get(key, 0) + C(n, m, k, 1, a, b, 2, 2)
    return [vec.get(c, 0) for c in cols], vec


def symbol_from_list(text):
    lst = parse_L(text)
    vec = {}
    for (a, b), c in lst.items():
        if a <= -1 and b <= -1:              # a=0 or b=0 is L(-1): lower filtration / kills the vacuum
            key = tuple(sorted((1 - a, 1 - b)))
            vec[key] = vec.get(key, 0) + c
    return vec


with chk.section("(5.25) and the n=1 matrix: leading symbols from C (= Part I Example 5.2 lists), matrices and determinants") as s:
    cols1 = [(2, 2), (2, 3)]                       # x_2^2, x_3 x_2
    M1 = [symbol_vector(1, 1, k, cols1)[0] for k in (0, 1)]
    s.eq(M1, [[1, 4], [9, 18]], "n=1 matrix")
    s.eq(mat_det(M1), -18, "n=1 det")
    cols2 = [(4, 5), (5, 5), (5, 6), (6, 6)]       # x_5x_4, x_5^2, x_6x_5, x_6^2
    keys2 = [(2, 0), (3, 0), (2, 2), (3, 2)]
    M2 = [symbol_vector(2, m, k, cols2)[0] for (m, k) in keys2]
    s.eq(M2, [[18, 6, 2, 0], [0, 3, 4, 1], [44, 8, 2, 0], [48, 16, 8, 1]], "n=2 matrix (5.25)")
    s.eq(mat_det(M2), 4, "n=2 det")
    # cross-check with the transcribed Part I lists, on all monomials
    for key, text in LISTS.items():
        n, m, k = key
        vec_list = symbol_from_list(text)
        _, vec_C = symbol_vector(n, m, k, [])
        s.eq({kk: v for kk, v in vec_list.items() if v != 0}, {kk: v for kk, v in vec_C.items() if v != 0}, "symbol of the Part I list vs C, n=%d m=%d k=%d" % key)
        # also the full ordered list (including L(-1)) equals C(1;a,b) for -2n-1<=a,b<=0 (the displayed lists stop at L(-1))
        lst = parse_L(text)
        for a in range(-2 * n - 1, 1):
            for b in range(-2 * n - 1, 1):
                s.eq(lst.get((a, b), 0), C(n, m, k, 1, a, b, 2, 2), "list coefficient (a,b)=(%d,%d) n=%d m=%d k=%d" % (a, b, n, m, k))

chk.finish()


==> anc/legacy-2V49/run_all.py <==
#!/usr/bin/env python3
"""run_all.py -- runs every check script of this ancillary directory (Part II, O_n-V-Part-2V.49.tex).

Usage:   python3 run_all.py          (Python >= 3.8, standard library only)

Each script prints its own sections and a final line "RESULT <script>: PASS|FAIL ...".  This driver runs them one
after another, in a fresh interpreter each, prints their output, then a summary table.  The exit status is 0 if and
only if every script exited with status 0.  The checks are finite exact computations; they support but do not
replace the proofs in the paper.
"""
import os
import subprocess
import sys
import time

sys.dont_write_bytecode = True
HERE = os.path.dirname(os.path.abspath(__file__))
SCRIPTS = [
    "check_binomial_convention.py",
    "check_phi_lemmas.py",
    "check_commutator_vanishing.py",
    "check_product_recurrences.py",
    "check_formal_ranks.py",
    "check_interchange_involution.py",
    "check_strip_eliminations.py",
    "check_heisenberg_examples.py",
    "check_virasoro_examples.py",
]


def main():
    env = dict(os.environ)
    env["PYTHONDONTWRITEBYTECODE"] = "1"
    results = []
    t_all = time.time()
    for name in SCRIPTS:
        path = os.path.join(HERE, name)
        print("=" * 78)
        print("running " + name)
        print("=" * 78)
        sys.stdout.flush()
        t0 = time.time()
        try:
            proc = subprocess.run([sys.executable, path], cwd=HERE, env=env, timeout=900)
            code = proc.returncode
        except subprocess.TimeoutExpired:
            print("TIMEOUT after 900 s: " + name)
            code = -1
        results.append((name, code, time.time() - t0))
        print()
    print("=" * 78)
    print("SUMMARY (Part II, O_n-V-Part-2V.49.tex)")
    print("=" * 78)
    for name, code, secs in results:
        print("  %-4s %-36s %6.1f s" % ("PASS" if code == 0 else "FAIL", name, secs))
    bad = [name for name, code, secs in results if code != 0]
    print("total time %.1f s" % (time.time() - t_all))
    if bad:
        print("FAILED: " + ", ".join(bad))
        return 1
    print("ALL %d SCRIPTS PASSED" % len(results))
    return 0


if __name__ == "__main__":
    sys.exit(main())


==> anc/legacy-2V49/zhu_common.py <==
"""zhu_common.py -- shared exact-arithmetic helpers for the ancillary scripts.

Used by the finite verification scripts accompanying
  Part I   (O_n-V-Part-1.61.tex)   and
  Part II  (O_n-V-Part-2V.49.tex)
of the series on higher-level Zhu algebras.  Standard library only
(fractions, math, functools, contextlib, sys); Python >= 3.8.

Nothing here is a proof.  Every script that imports this module performs a
finite check of a labelled identity over a stated finite range.

Contents
--------
binom(N, K)          generalized binomial coefficient, the global convention
                     of the papers (label eq:binom-coeff in Part I,
                     eq:how-to-expand in Part II):
                     C(N,K) = N(N-1)...(N-K+1)/K!  for all integers N and all
                     integers K >= 0, and C(N,K) = 0 for K < 0.
                     No assumption N >= 0 is made.
Series               truncated Laurent series with exact rational coefficients.
p_series, p_deriv_series, Phi_poly
                     the scalar series p_{j,u}(x) (Part I, eq:pj-def),
                     p_{j,r,u}(x) (Part I, eq:pjmu-def) and the Laurent
                     polynomial Phi_{j,r,u}(x) (Part II, eq:Phi-jru),
                     built directly from their defining formulas.
phi_coeff, prod_coeff
                     the coefficient formulas [x^d] Phi_{j,r,u}
                     (Part II, eq:Phi-coeff-formula-cutoff) and
                     C^{(n)}_{m,k}(r;a,b) (Part II,
                     eq:Gamma-discrete2-expanded-general).
mat_rank, mat_inv, mat_det, mat_mul
                     exact linear algebra over the rationals.
Checker              bookkeeping: prints one PASS/FAIL line per labelled
                     identity and exits with a nonzero status on any mismatch.

Notation follows the papers: wt u is an integer, n is the level.
"""
import sys
from contextlib import contextmanager
from fractions import Fraction
from functools import lru_cache
from math import comb, factorial

Fr = Fraction


# ---------------------------------------------------------------------------
# generalized binomial coefficient
# ---------------------------------------------------------------------------
@lru_cache(maxsize=None)
def binom(N, K):
    """C(N,K) = N(N-1)...(N-K+1)/K! for integers N and K >= 0; 0 for K < 0.

    For N >= 0 this is math.comb(N, K) (which is 0 for K > N, as the product
    formula gives).  For N < 0 it is (-1)^K comb(K-N-1, K), the standard
    negative-top identity; this is only a fast way of evaluating the product
    formula, and selftest_binom() compares it with the product formula itself.
    """
    if K < 0:
        return 0
    if N >= 0:
        return comb(N, K)
    return (-1) ** K * comb(K - N - 1, K)


def binom_by_definition(N, K):
    """C(N,K) straight from N(N-1)...(N-K+1)/K!  (used only by selftest_binom)."""
    if K < 0:
        return 0
    num = 1
    for i in range(K):
        num *= (N - i)
    assert num % factorial(K) == 0
    return num // factorial(K)


def selftest_binom():
    """Compare binom with the defining product formula on N in [-40,40], K in [-3,40]."""
    bad = 0
    n = 0
    for N in range(-40, 41):
        for K in range(-3, 41):
            n += 1
            if binom(N, K) != binom_by_definition(N, K):
                bad += 1
    return n, bad


# ---------------------------------------------------------------------------
# truncated Laurent series
# ---------------------------------------------------------------------------
class Series:
    """Laurent series  sum_e c[e] x^e  known exactly for exponents e <= top.

    Coefficients above `top` are unknown (they are NOT assumed to be zero).
    `coef(e)` refuses to answer for e > top, so a check can never silently
    use an unknown coefficient.  Multiplication tracks the known range.
    """
    HUGE = 10 ** 9   # "exact Laurent polynomial": every coefficient is known

    def __init__(self, coeffs=None, top=60):
        self.c = {e: v for e, v in (coeffs or {}).items() if v != 0 and e <= top}
        self.top = top

    def low(self):
        """Smallest exponent that may carry a nonzero coefficient."""
        return min(self.c) if self.c else self.top + 1

    def __add__(self, o):
        if not isinstance(o, Series):
            o = Series({0: o}, self.top)
        top = min(self.top, o.top)
        d = {}
        for e, v in list(self.c.items()) + list(o.c.items()):
            if e <= top:
                d[e] = d.get(e, 0) + v
        return Series(d, top)

    def __neg__(self):
        return Series({e: -v for e, v in self.c.items()}, self.top)

    def __sub__(self, o):
        return self + (-o if isinstance(o, Series) else -o)

    def scale(self, a):
        return Series({e: a * v for e, v in self.c.items()}, self.top)

    def __mul__(self, o):
        if not isinstance(o, Series):
            return self.scale(o)
        l1, l2 = self.low(), o.low()
        top = min(self.top + l2, o.top + l1)
        d = {}
        for e1, v1 in self.c.items():
            for e2, v2 in o.c.items():
                e = e1 + e2
                if e <= top:
                    d[e] = d.get(e, 0) + v1 * v2
        return Series(d, top)

    __rmul__ = __mul__

    def shift(self, k):
        """Multiply by x^k."""
        return Series({e + k: v for e, v in self.c.items()}, self.top + k)

    def coef(self, e):
        assert e <= self.top, "coefficient of x^%d is beyond the known range (top=%d)" % (e, self.top)
        return self.c.get(e, 0)

    def agree_with(self, o, lo, hi):
        """True iff the coefficients of x^e agree for all lo <= e <= hi."""
        return all(self.coef(e) == o.coef(e) for e in range(lo, hi + 1))


def mono(e, top=60, a=1):
    """a * x^e."""
    return Series({e: a}, top)


def onepx(alpha, top=60):
    """(1+x)^alpha expanded in nonnegative powers of x (sum_i C(alpha,i) x^i), alpha an integer."""
    return Series({i: binom(alpha, i) for i in range(0, top + 1)}, top)


def deriv_div(s, q):
    """(1/q!) d^q/dx^q applied to a Series; coefficient of x^(e-q) is C(e,q) c[e]."""
    return Series({e - q: v * binom(e, q) for e, v in s.c.items() if binom(e, q) != 0},
                  s.top - q)


# ---------------------------------------------------------------------------
# the scalar series of Part I and Part II
# ---------------------------------------------------------------------------
def p_series(j, wtu, n, top=60):
    """p_{j,u}(x)  -- Part I eq:pj-def (2.25):
         p_{j,u}(x) = (1+x)^{-(wt u+n)} sum_{i=0}^{2n+j+1} C(wt u+n, i) x^{i-j-1}.
    Known for exponents <= top."""
    A = wtu + n
    s = Series({i - j - 1: binom(A, i) for i in range(0, 2 * n + j + 2)}, Series.HUGE)
    prod = onepx(-A, top + j + 1 + 5) * s
    return Series({e: v for e, v in prod.c.items() if e <= top}, top)


def p_deriv_series(j, r, wtu, n, top=60):
    """p_{j,r,u}(x) = (1/(r-1)!) d^{r-1}/dx^{r-1} p_{j,u}(x) -- Part I eq:pjmu-def (2.30)."""
    return deriv_div(p_series(j, wtu, n, top + r), r - 1)


def Phi_poly(j, r, wtu, n):
    """Phi_{j,r,u}(x) -- Part II eq:Phi-jru (2.23), exact Laurent polynomial:
         sum_{s=0}^{r-1} C(-wt u-n, r-1-s) (1+x)^s
              sum_{i=0}^{2n+j+1} C(wt u+n, i) C(i-j-1, s) x^{i-j-1-s}."""
    A = wtu + n
    tot = Series({}, Series.HUGE)
    for s in range(0, r):
        inner = Series({i - j - 1 - s: binom(A, i) * binom(i - j - 1, s)
                        for i in range(0, 2 * n + j + 2)}, Series.HUGE)
        poly = Series({k: binom(s, k) for k in range(0, s + 1)}, Series.HUGE)   # (1+x)^s
        tot = tot + poly * inner * binom(-A, r - 1 - s)
    return tot


def phi_coeff(j, r, wtu, n, d):
    """[x^d] Phi_{j,r,u}(x) by Part II Lemma lem:Phi-coeff-cutoff, eq:Phi-coeff-formula-cutoff (2.26)."""
    return sum(binom(wtu + n, d + j + 1 + t) * binom(d + t, t) * binom(d - (wtu + n), r - 1 - t)
               for t in range(0, min(r - 1, 2 * n - d) + 1))


@lru_cache(maxsize=None)
def prod_coeff(n, m, k, r, a, b, wtu, wtv):
    """C^{(n)}_{m,k}(r;a,b) by Part II eq:Gamma-discrete2-expanded-general (4.6):
         sum_{e=-b-r}^{2n} ( sum_{d=-a-1}^{2n} C(k-n, m+2n+1-d-e) C(wt v+n, d+a+1) ) [x^e] Phi_{b,r,u}(x),
       with [x^e]Phi_{b,r,u} from phi_coeff."""
    tot = 0
    for e in range(-b - r, 2 * n + 1):
        ph = phi_coeff(b, r, wtu, n, e)
        if ph == 0:
            continue
        tot += ph * sum(binom(k - n, m + 2 * n + 1 - d - e) * binom(wtv + n, d + a + 1)
                        for d in range(-a - 1, 2 * n + 1))
    return tot


# ---------------------------------------------------------------------------
# exact linear algebra over Q
# ---------------------------------------------------------------------------
def mat_rank(rows):
    M = [[Fr(x) for x in r] for r in rows]
    if not M:
        return 0
    rk = 0
    for c in range(len(M[0])):
        piv = None
        for i in range(rk, len(M)):
            if M[i][c] != 0:
                piv = i
                break
        if piv is None:
            continue
        M[rk], M[piv] = M[piv], M[rk]
        for i in range(len(M)):
            if i != rk and M[i][c] != 0:
                f = M[i][c] / M[rk][c]
                M[i] = [x - f * y for x, y in zip(M[i], M[rk])]
        rk += 1
    return rk


def mat_det(M):
    M = [[Fr(x) for x in r] for r in M]
    n = len(M)
    d = Fr(1)
    for c in range(n):
        p = next((i for i in range(c, n) if M[i][c] != 0), None)
        if p is None:
            return Fr(0)
        if p != c:
            M[c], M[p] = M[p], M[c]
            d = -d
        d *= M[c][c]
        for i in range(c + 1, n):
            f = M[i][c] / M[c][c]
            M[i] = [x - f * y for x, y in zip(M[i], M[c])]
    return d


def mat_inv(M):
    """Exact inverse; raises ValueError if M is singular."""
    n = len(M)
    A = [[Fr(x) for x in r] + [Fr(int(i == j)) for j in range(n)] for i, r in enumerate(M)]
    for c in range(n):
        p = next((i for i in range(c, n) if A[i][c] != 0), None)
        if p is None:
            raise ValueError("singular matrix")
        A[c], A[p] = A[p], A[c]
        A[c] = [x / A[c][c] for x in A[c]]
        for i in range(n):
            if i != c:
                f = A[i][c]
                A[i] = [x - f * y for x, y in zip(A[i], A[c])]
    return [r[n:] for r in A]


def mat_mul(A, B):
    return [[sum(A[i][l] * B[l][j] for l in range(len(B))) for j in range(len(B[0]))]
            for i in range(len(A))]


def identity(n):
    return [[1 if i == j else 0 for j in range(n)] for i in range(n)]


# ---------------------------------------------------------------------------
# reporting
# ---------------------------------------------------------------------------
class _Section:
    def __init__(self, title):
        self.title = title
        self.n = 0
        self.fails = []

    def check(self, ok, info=""):
        """Record one tested instance; `info` describes it if it fails."""
        self.n += 1
        if not ok:
            self.fails.append(info)

    def eq(self, got, want, info=""):
        self.check(got == want, "%s: got %r, expected %r" % (info, got, want))


class Checker:
    """Collects sections; finish() prints a summary and exits nonzero on any failure."""

    def __init__(self, script, paper):
        self.script = script
        self.paper = paper
        self.sections = []
        print("%s  (%s)" % (script, paper))

    @contextmanager
    def section(self, title):
        s = _Section(title)
        yield s
        self.sections.append(s)
        if s.n == 0:
            s.fails.append("no instance was tested")
        if s.fails:
            print("  [FAIL] %s: %d of %d instances failed" % (title, len(s.fails), s.n))
            for f in s.fails[:5]:
                print("         e.g. %s" % f)
        else:
            print("  [PASS] %s: %d instances" % (title, s.n))
        sys.stdout.flush()

    def finish(self):
        total = sum(s.n for s in self.sections)
        bad = sum(1 for s in self.sections if s.fails)
        if bad:
            print("RESULT %s: FAIL (%d of %d sections failed)" % (self.script, bad, len(self.sections)))
            sys.exit(1)
        print("RESULT %s: PASS (%d sections, %d instances)" % (self.script, len(self.sections), total))
        sys.exit(0)


==> anc/legacy-2V49/zhu_strips.py <==
"""zhu_strips.py -- shared helper for check_strip_eliminations.py, check_heisenberg_examples.py and
check_virasoro_examples.py (Part II, O_n-V-Part-2V.49.tex).  Contains no checks.

Definitions, all from Part II, Section 4.9 (current numbers in v2V.49):
  KA(n,wu,wv)   K_A^{(n)}, eq:KA-direct-C-entry (4.68): rows (p0,r), columns (p,q), entry
                C^{(n)}_{n+p0,0}(r; -2n-1+p, -2n-1+q)
  pair_C(n,eta,al)  (a_{eta,alpha}, b_{eta,alpha}), eq:stripC-elim-pair (4.71)
  KC(n,wu,wv)   K_C^{(n)}, eq:KC-direct-C-entry (4.72): rows (m,r), columns (eta,alpha)
  E_all         E^{(n)}_{p,q}(a,b), eq:Epq-direct-C-formula (4.69), for a+b >= -3n-2
  F_all         F^{(n)}_{eta,alpha}(a,b), eq:Fka-full-inverse-formula (4.73), for non-eliminated (a,b)
The coefficient C^{(n)}_{m,k}(r;a,b) is zhu_common.prod_coeff.
"""
from zhu_common import prod_coeff, mat_inv

C = prod_coeff


def KA(n, wu, wv):
    rows = [(p0, r) for p0 in range(n) for r in range(1, n - p0 + 1)]
    cols = [(p, q) for p in range(n) for q in range(n) if p + q <= n - 1]
    return rows, cols, [[C(n, n + p0, 0, r, -2 * n - 1 + p, -2 * n - 1 + q, wu, wv) for (p, q) in cols] for (p0, r) in rows]


def pair_C(n, eta, al):
    return (-2 * n - 1 + (2 * eta + 1 + al), -2 * n - 1 + (n - eta - 1 - al))


def KC(n, wu, wv):
    rows = [(m, r) for m in range(n) for r in range(1, n - m + 1)]
    cols = [(eta, al) for eta in range(n) for al in range(n - eta)]
    return rows, cols, [[C(n, m, 0, r, *pair_C(n, eta, al), wu, wv) for (eta, al) in cols] for (m, r) in rows]


def E_all(n, wu, wv, lo, hi):
    rows, cols, K = KA(n, wu, wv)
    Ki = mat_inv(K)
    E = {}
    for ci, (p, q) in enumerate(cols):
        for a in range(lo, hi + 1):
            for b in range(lo, hi + 1):
                if a + b >= -3 * n - 2:
                    E[(p, q, a, b)] = -sum(Ki[ci][ri] * C(n, n + p0, 0, r, a, b, wu, wv) for ri, (p0, r) in enumerate(rows))
    return rows, cols, K, E


def F_all(n, wu, wv, lo, hi):
    rows, cols, K = KC(n, wu, wv)
    Ki = mat_inv(K)
    elim = {pair_C(n, eta, al) for (eta, al) in cols}
    F = {}
    for ci, (eta, al) in enumerate(cols):
        for a in range(lo, hi + 1):
            for b in range(lo, hi + 1):
                if (a, b) in elim:
                    continue
                F[(eta, al, a, b)] = -sum(Ki[ci][ri] * C(n, m, 0, r, a, b, wu, wv) for ri, (m, r) in enumerate(rows))
    return rows, cols, K, F, elim


==> anc/quadratic-check-results.json <==
{
  "status": "passed",
  "counts": {
    "one_factor_full_row_convolution": 3270,
    "full_array_weight_removal": 2464,
    "full_array_seed_reconstruction": 1536,
    "three_seed_minors": 48,
    "J_transposition": 4752,
    "J_squared_seed_matrix": 48
  },
  "manuscript": "O_n-V-Part-2V.64.tex",
  "method": "Exact Fraction arithmetic applied to the defining finite Phi sum; checks supplement universal algebraic proofs."
}


==> anc/results.json <==
{
  "status": "passed",
  "counts": {
    "complete_kernel_coefficients": 1476,
    "all_mode_normalization": 540,
    "J_transpose": 768,
    "fixed_i_c_zero": 324
  },
  "total": 3108,
  "method": "Exact Fraction arithmetic from scalar p definitions, finite Phi definitions, grouped positive-mode tails, and signed-endpoint Newton expansion."
}


==> anc/run_all.py <==
#!/usr/bin/env python3
"""Run the current Part II checks (2V.52-2V.64) and the retained 2V.49 suite."""
from pathlib import Path
import os
import subprocess
import sys

HERE = Path(__file__).resolve().parent
TASKS = [
    HERE / 'check_correction_kernel.py',
    HERE / 'check_quadratic.py',
    HERE / 'check_new_proofs.py',
    HERE / 'check_virasoro_current.py',
    HERE / 'check_recurrences_note.py',
    HERE / 'check_examples_current.py',
    HERE / 'legacy-2V49' / 'run_all.py',
]

def main():
    env = dict(os.environ, PYTHONDONTWRITEBYTECODE='1')
    results = []
    for script in TASKS:
        print('\nRunning ' + str(script.relative_to(HERE)), flush=True)
        try:
            code = subprocess.run([sys.executable, str(script)], cwd=script.parent,
                                  env=env, timeout=1200).returncode
        except subprocess.TimeoutExpired:
            code = 124
        results.append((script, code))
    print('\n2V.64 ancillary summary:')
    for script, code in results:
        print(('PASS ' if code == 0 else 'FAIL ') + str(script.relative_to(HERE)))
    return int(any(code != 0 for _, code in results))

if __name__ == '__main__':
    sys.exit(main())

